Reference frames in General Relativity and the galactic rotation curves

The physical interpretation of the exact solutions of the Einstein field equations is, in general, a challenging task, part of the difficulties lying in the significance of the coordinate system. We discuss the extension of the International Astronomical Union (IAU) reference system to the exact theory. It is seen that such an extension, retaining some of its crucial properties, can be achieved in a special class of spacetimes, admitting nonshearing congruences of observers which, at infinity, have zero vorticity and acceleration. As applications, we consider the Friedmann-Lema\^itre-Robertson-Walker (FLRW), Kerr and Newman-Unti-Tamburino (NUT) spacetimes, the van Stockum rotating dust cylinder, spinning cosmic strings and, finally, we debunk the so-called Balasin-Grumiller (BG) model, and the claims that the galaxies' rotation curves can be explained through gravitomagnetic effects without the need for dark matter. The BG spacetime is shown to be completely inappropriate as a galactic model: its dust is actually static with respect to the asymptotic inertial frame, its gravitomagnetic effects arise from unphysical singularities along the axis (a pair of NUT rods, combined with a spinning cosmic string), and the rotation curves obtained are merely down to an invalid choice of reference frame -- the congruence of zero angular momentum observers, which are being dragged by the singularities.

==> anc/BGMetric.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    551322,      15075]
NotebookOptionsPosition[    532798,      14755]
NotebookOutlinePosition[    533707,      14783]
CellTagsIndexPosition[    533664,      14780]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Balasin-Grumiller metric", "Subtitle",
 CellChangeTimes->{{3.577118153797845*^9, 3.5771182438327947`*^9}, {
   3.887719479536909*^9, 3.887719518951929*^9}, {3.887756314324966*^9, 
   3.887756324478525*^9}, 3.887756405196148*^9, {3.8877564376191387`*^9, 
   3.887756444240637*^9}, {3.8890392349577675`*^9, 
   3.88903923800577*^9}},ExpressionUUID->"ab672659-0094-4fe7-a448-\
a7d62eeab385"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MF", "=", " ", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", " ", "=", " ", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", " ", "=", " ", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inv", " ", "=", " ", "Inverse"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "coord", ",", "gmet", ",", "ginv", ",", "chrst", ",", "riemann", ",", 
   "ricci", ",", "Kretschmann"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5771170500632935`*^9, 3.5771171396199236`*^9}, {
   3.5771178366236687`*^9, 3.5771178452333975`*^9}, {3.577117946928107*^9, 
   3.577117955790007*^9}, {3.5771341324429636`*^9, 3.5771341333655787`*^9}, {
   3.577152383748582*^9, 3.577152386176197*^9}, 3.887495676517321*^9, {
   3.887730347925755*^9, 3.8877303540230293`*^9}, {3.8877324844685783`*^9, 
   3.887732530363652*^9}, 3.88844368122598*^9, {3.889010280706698*^9, 
   3.8890102818406973`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1be27818-9f39-4166-81be-6a690d8f359e"],

Cell[CellGroupData[{

Cell["Coordinates:", "Subsubsection",
 CellChangeTimes->{{3.577117016969263*^9, 3.57711702707399*^9}, {
   3.887719527041357*^9, 3.887719532104722*^9}, 
   3.887730515414641*^9},ExpressionUUID->"7a8144f4-89dc-4935-af53-\
09ba0b11c79c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["coord",
   FontWeight->"Bold"], 
  StyleBox["=",
   FontWeight->"Bold"], 
  RowBox[{"{", 
   RowBox[{"t", ",", "r", ",", "\[Phi]", ",", "z"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5771203577846107`*^9, 3.5771203616597033`*^9}, {
  3.599920638005655*^9, 3.5999206412258387`*^9}, {3.599920899217595*^9, 
  3.599920905629962*^9}, {3.887417649948822*^9, 3.887417653899786*^9}, {
  3.887417685645604*^9, 3.8874176880224533`*^9}, {3.8874964737497873`*^9, 
  3.8874964740057087`*^9}, {3.887721861401795*^9, 3.887721864142474*^9}, {
  3.887756745888649*^9, 3.8877567705221148`*^9}, {3.8890103651589994`*^9, 
  3.8890103674783154`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b5085181-242f-481a-b917-e55be3b042f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t", ",", "r", ",", "\[Phi]", ",", "z"}], "}"}]], "Output",
 CellChangeTimes->{
  3.577117511672309*^9, 3.5771177596454134`*^9, 3.5771178489939036`*^9, 
   3.5771179615118165`*^9, 3.5771205682530556`*^9, 3.577128994576935*^9, 
   3.577134139501669*^9, 3.5771525482831283`*^9, 3.577193783604605*^9, 
   3.598717958671547*^9, 3.598723372115178*^9, 3.5999210073797817`*^9, 
   3.8874176643364563`*^9, 3.887417696304893*^9, 3.887418640567651*^9, 
   3.887419141167837*^9, 3.887419649775405*^9, 3.887420260308763*^9, 
   3.8874210380118933`*^9, 3.88742137243719*^9, 3.887421567095881*^9, 
   3.8874218727060013`*^9, 3.887493148903558*^9, 3.887493259610393*^9, {
   3.8874937725314407`*^9, 3.8874938115485487`*^9}, 3.887493901425462*^9, 
   3.887494408584096*^9, 3.887494580112455*^9, 3.887495023213908*^9, 
   3.887495626472846*^9, 3.8874957428869743`*^9, 3.887504392965856*^9, 
   3.887504719741846*^9, 3.8875048389799223`*^9, 3.887504898838606*^9, 
   3.8875049457461977`*^9, 3.887504982227206*^9, 3.8875050175528793`*^9, 
   3.8875051338526573`*^9, 3.887505167454998*^9, 3.8877163121083393`*^9, 
   3.8877164499144*^9, 3.8877165308896837`*^9, 3.8877165644614058`*^9, 
   3.8877166108224173`*^9, 3.887716691152382*^9, 3.887716738851634*^9, 
   3.887717135104792*^9, 3.88771723177637*^9, 3.887717266557008*^9, 
   3.88771782690238*^9, 3.887717897856113*^9, 3.887718089238625*^9, {
   3.887718194271781*^9, 3.8877182127242727`*^9}, {3.8877182876710033`*^9, 
   3.88771830522375*^9}, 3.8877183606467113`*^9, 3.887718407329853*^9, 
   3.887719356621909*^9, {3.887719561103887*^9, 3.887719584291072*^9}, 
   3.887719741698991*^9, 3.887719913517222*^9, 3.8877199491856833`*^9, 
   3.887720689113142*^9, 3.8877207580247993`*^9, 3.887720805934381*^9, 
   3.887720923783572*^9, 3.8877210590200043`*^9, 3.887721313374172*^9, 
   3.88772142010949*^9, 3.887721465743279*^9, 3.8877215169312963`*^9, 
   3.887721621710204*^9, {3.887721711373155*^9, 3.887721723642745*^9}, 
   3.887721989889279*^9, 3.8877221339907217`*^9, 3.887722199237894*^9, 
   3.887722723334972*^9, 3.887722770556713*^9, 3.887723011739043*^9, 
   3.887730329355154*^9, {3.8877303612396717`*^9, 3.8877304057763453`*^9}, 
   3.887730443481289*^9, 3.887730686890654*^9, 3.8877307806052923`*^9, {
   3.887731091376659*^9, 3.887731109033345*^9}, 3.887731163657197*^9, 
   3.887731810325912*^9, 3.887731995037786*^9, 3.887732055081925*^9, 
   3.8877357993011703`*^9, 3.887735915954919*^9, 3.887736133538361*^9, 
   3.887736326517604*^9, 3.887736384684331*^9, {3.887736594056312*^9, 
   3.88773661123724*^9}, 3.887736888281393*^9, 3.887737024619462*^9, 
   3.887737299386661*^9, 3.887737419910274*^9, 3.8877375159762383`*^9, 
   3.887737580371512*^9, {3.887737649372527*^9, 3.887737671270767*^9}, {
   3.8877377117116957`*^9, 3.88773772432939*^9}, 3.8877377864827967`*^9, 
   3.8877378939642363`*^9, 3.887737949064577*^9, 3.887738008429097*^9, 
   3.887738089979238*^9, {3.887738157698638*^9, 3.887738175711836*^9}, 
   3.8877382949798527`*^9, 3.887738582145796*^9, 3.887738664386348*^9, 
   3.887739066084794*^9, 3.8877393951908092`*^9, 3.8877547278672457`*^9, 
   3.887755553849889*^9, {3.887755673984955*^9, 3.8877557035690393`*^9}, 
   3.887755802498267*^9, 3.8877560047838297`*^9, 3.8877568254161873`*^9, 
   3.887757110038135*^9, 3.887757305363923*^9, 3.887757596354775*^9, 
   3.887757638348629*^9, 3.887804742208489*^9, 3.887805006496621*^9, 
   3.887805126564557*^9, 3.887805698732782*^9, 3.887807348501691*^9, 
   3.887807408246705*^9, 3.887808593722752*^9, 3.887811207580605*^9, 
   3.887843120126264*^9, 3.8878433669464207`*^9, 3.887843422602091*^9, 
   3.8878504521266108`*^9, 3.888419442342455*^9, 3.888420021478166*^9, 
   3.888420841792408*^9, 3.888421087307344*^9, 3.88843582655231*^9, 
   3.8884359153041553`*^9, 3.888436095751265*^9, 3.888437364773221*^9, {
   3.8884376257014227`*^9, 3.8884376539964237`*^9}, 3.8884380656734457`*^9, 
   3.88843900394772*^9, 3.8884390505962467`*^9, 3.888439253001001*^9, 
   3.888442481368526*^9, 3.8884434395782824`*^9, 3.888443596647806*^9, 
   3.8884439391969337`*^9, 3.88844399171555*^9, 3.8884448249522676`*^9, 
   3.888445198494237*^9, 3.888445333521101*^9, 3.8884453947052727`*^9, 
   3.8884579774306917`*^9, 3.8884580468632317`*^9, 3.888458211252097*^9, 
   3.888458292669313*^9, 3.888458699062108*^9, 3.888458883273758*^9, 
   3.888459283568431*^9, 3.888459463689077*^9, 3.888461372676323*^9, 
   3.88852813459688*^9, {3.8890016192726097`*^9, 3.889001638740773*^9}, 
   3.8890097983825245`*^9, 3.8890104898069115`*^9, 3.8890139682009563`*^9, 
   3.889015062489356*^9, 3.8890170260129223`*^9, 3.8890198814969053`*^9, 
   3.889020739767305*^9, 3.889079832572132*^9, 3.8927837221474333`*^9, 
   3.8927845303784122`*^9, 3.8928076930278196`*^9, 3.892843929600457*^9, 
   3.8928442877606125`*^9, 3.8928466459836626`*^9, 3.8928469648544292`*^9, 
   3.892848411763494*^9, 3.8928510085473022`*^9, 3.8928827345274744`*^9, 
   3.8941921376570015`*^9, 3.8943526029447618`*^9, 3.8943527744446883`*^9, 
   3.894353265387831*^9, 3.8943667470219088`*^9, 3.8943819827525473`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3dcf717e-56d7-488d-8694-491a3529073b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The metric and its inverse:", "Subsubsection",
 CellChangeTimes->{{3.577117246863327*^9, 3.5771172552499113`*^9}, {
   3.5771174106403723`*^9, 3.577117417637035*^9}, {3.577126614901785*^9, 
   3.5771266252676888`*^9}, {3.8877195402101917`*^9, 3.887719552158025*^9}, 
   3.8877305208506203`*^9},ExpressionUUID->"626fd600-29a1-41ab-8c07-\
7f7d0886ddfb"],

Cell["\<\
Note: W(r,Z) denotes here the function N(r,z) in the main text\
\>", "Text",
 CellChangeTimes->{{3.889039256343848*^9, 
  3.8890392854456835`*^9}},ExpressionUUID->"de9df86f-1011-4c6a-be46-\
4626ce193712"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"MF", "[", 
   RowBox[{"gmet", "=", 
    RowBox[{"FS", "[", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", 
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "0"},
         {"0", 
          RowBox[{"Exp", "[", 
           RowBox[{"nu", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "]"}], "0", "0"},
         {
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "0", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           SuperscriptBox[
            RowBox[{"W", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], "0"},
         {"0", "0", "0", 
          RowBox[{"Exp", "[", 
           RowBox[{"nu", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "]"}]}
        }], "\[NoBreak]", ")"}],
      MatrixForm[#]& ], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5771172666645117`*^9, 3.577117391489622*^9}, {
   3.577120377231069*^9, 3.5771204526300745`*^9}, {3.577126253560469*^9, 
   3.577126268509426*^9}, {3.577126636408105*^9, 3.5771266756212125`*^9}, {
   3.577126719181217*^9, 3.5771272563952527`*^9}, {3.5771284143010254`*^9, 
   3.5771289844381847`*^9}, {3.577134166301512*^9, 3.577134219818139*^9}, 
   3.5771343017637033`*^9, {3.57715209687169*^9, 3.5771523731485243`*^9}, {
   3.5771524031625085`*^9, 3.5771524954609613`*^9}, {3.5987176008530807`*^9, 
   3.59871788126812*^9}, {3.5987179235915403`*^9, 3.598717945908817*^9}, {
   3.598723343207525*^9, 3.598723349818903*^9}, {3.5999208654356627`*^9, 
   3.599920892163192*^9}, {3.5999209234939833`*^9, 3.599920985115508*^9}, 
   3.6005293841483717`*^9, {3.887417762252357*^9, 3.887418070400508*^9}, {
   3.887418112456699*^9, 3.887418331064638*^9}, {3.8874183643203506`*^9, 
   3.887418495266466*^9}, {3.887418539150775*^9, 3.887418568488708*^9}, {
   3.887418750129532*^9, 3.887418761217948*^9}, {3.887418866050289*^9, 
   3.887418917821005*^9}, {3.887419086647751*^9, 3.887419120504067*^9}, {
   3.887419171702433*^9, 3.887419192706036*^9}, 3.8874195545937033`*^9, {
   3.887421463527493*^9, 3.8874214800346727`*^9}, {3.88749324108712*^9, 
   3.887493244386139*^9}, {3.8874936805760193`*^9, 3.8874936815849323`*^9}, {
   3.887493716670011*^9, 3.887493759285118*^9}, {3.887494696169368*^9, 
   3.887494710105653*^9}, {3.887494986288321*^9, 3.8874949966719637`*^9}, {
   3.887495497988689*^9, 3.887495498315341*^9}, {3.887719604029324*^9, 
   3.8877196075619307`*^9}, {3.887730320222821*^9, 3.8877303251948977`*^9}, 
   3.887730357691855*^9, {3.8877554794445057`*^9, 3.887755506068687*^9}, {
   3.887756498358108*^9, 3.887756502756014*^9}, {3.887756539778577*^9, 
   3.887756730310617*^9}, {3.887756787602322*^9, 3.8877568148326693`*^9}, {
   3.88775707244442*^9, 3.8877571035369377`*^9}, {3.8877571968538427`*^9, 
   3.887757297246381*^9}, {3.887757330563559*^9, 3.88775733166459*^9}, {
   3.887757615947751*^9, 3.887757619830497*^9}, {3.8890016036008606`*^9, 
   3.8890016275671144`*^9}, {3.8890019330369854`*^9, 3.88900193648763*^9}, {
   3.8890025192309103`*^9, 3.88900252638435*^9}, {3.8890103809969225`*^9, 
   3.8890104086236887`*^9}, {3.889010448955364*^9, 3.889010470718619*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e941fa4a-e650-400f-9757-a9318cef06c1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"W", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"nu", "[", 
        RowBox[{"r", ",", "z"}], "]"}]], "0", "0"},
     {
      RowBox[{"W", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "0", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox[
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "2"]}], "0"},
     {"0", "0", "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"nu", "[", 
        RowBox[{"r", ",", "z"}], "]"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8877575963780823`*^9, 3.887757638383811*^9, 3.887804742253323*^9, 
   3.8878050076008053`*^9, 3.887805126592128*^9, 3.8878056987632217`*^9, 
   3.88780734852528*^9, 3.887807408283197*^9, 3.887808593747623*^9, 
   3.887811207606431*^9, 3.887843120156641*^9, 3.88784336804396*^9, 
   3.887843422628241*^9, 3.887850452152947*^9, 3.888419442366514*^9, 
   3.88842002150149*^9, 3.888420841816432*^9, 3.888421087330961*^9, 
   3.8884358265760736`*^9, 3.888435915327382*^9, 3.888436095776741*^9, 
   3.888437364800798*^9, {3.888437625725047*^9, 3.8884376540325117`*^9}, 
   3.888438065701635*^9, 3.888439003987751*^9, 3.8884390506202517`*^9, 
   3.8884392530311737`*^9, 3.888442481393944*^9, 3.888443439601557*^9, 
   3.888443596672309*^9, 3.888443939221949*^9, 3.888443991746241*^9, 
   3.8884448249771223`*^9, 3.888445198517508*^9, 3.888445333550601*^9, 
   3.8884453947370033`*^9, 3.888457977444482*^9, 3.8884580468908*^9, 
   3.888458211371174*^9, 3.888458292699625*^9, 3.888458699088854*^9, 
   3.8884588833003674`*^9, 3.888459283592441*^9, 3.888459463715835*^9, 
   3.8884613727029533`*^9, 3.888528134629281*^9, {3.889001619331643*^9, 
   3.889001638775026*^9}, 3.8890097984298296`*^9, 3.8890104898439116`*^9, 
   3.889013968237956*^9, 3.889015062525386*^9, 3.8890170260499535`*^9, 
   3.889019881533906*^9, 3.8890207398073072`*^9, 3.8890798326160746`*^9, 
   3.8927837225254292`*^9, 3.892784530416211*^9, 3.892807693238145*^9, 
   3.89284392969446*^9, 3.892844287795613*^9, 3.892846646023661*^9, 
   3.8928469648904295`*^9, 3.892848411807496*^9, 3.892851008591301*^9, 
   3.8928827345935087`*^9, 3.8941921379240017`*^9, 3.894352602966761*^9, 
   3.8943527744836864`*^9, 3.8943532654228315`*^9, 3.894366747121909*^9, 
   3.8943819827955475`*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"8887431e-4381-4945-8cb1-\
d84f7c31d974"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", "gmet", "]"}]], "Input",
 CellChangeTimes->{{3.8877199360881033`*^9, 3.887719946249878*^9}},
 NumberMarks->False,
 CellLabel->"In[9]:=",ExpressionUUID->"6c007210-44d5-48ca-9e87-631eacb42f27"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", "1"}], "0", 
     RowBox[{"W", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "0"},
    {"0", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"nu", "[", 
       RowBox[{"r", ",", "z"}], "]"}]], "0", "0"},
    {
     RowBox[{"W", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "0", 
     RowBox[{
      SuperscriptBox["r", "2"], "-", 
      SuperscriptBox[
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "0"},
    {"0", "0", "0", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"nu", "[", 
       RowBox[{"r", ",", "z"}], "]"}]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8877575964263487`*^9, 3.887757638397571*^9, 3.88780474227564*^9, 
   3.8878050076375723`*^9, 3.88780512661026*^9, 3.887805698782297*^9, 
   3.8878073485368557`*^9, 3.887807408298407*^9, 3.887808593761959*^9, 
   3.887811207619974*^9, 3.8878431201759853`*^9, 3.8878433680789433`*^9, 
   3.8878434226424637`*^9, 3.887850452166637*^9, 3.888419442377845*^9, 
   3.888420021514161*^9, 3.888420841827394*^9, 3.888421087350109*^9, 
   3.888435826588585*^9, 3.888435915340057*^9, 3.888436095790772*^9, 
   3.888437364811873*^9, {3.888437625735704*^9, 3.88843765404465*^9}, 
   3.888438065712968*^9, 3.888439003999567*^9, 3.888439050633438*^9, 
   3.888439253044833*^9, 3.888442481407992*^9, 3.888443439614429*^9, 
   3.888443596683967*^9, 3.888443939232535*^9, 3.8884439917624817`*^9, 
   3.888444824989942*^9, 3.8884451985297537`*^9, 3.8884453335639057`*^9, 
   3.888445394751689*^9, 3.8884579774569387`*^9, 3.8884580469041986`*^9, 
   3.8884582114035587`*^9, 3.888458292713591*^9, 3.8884586991019382`*^9, 
   3.8884588833146563`*^9, 3.8884592836050653`*^9, 3.888459463731179*^9, 
   3.888461372716263*^9, 3.8885281346420918`*^9, {3.8890016193516417`*^9, 
   3.88900163879503*^9}, 3.889009798455859*^9, 3.8890104898659124`*^9, 
   3.8890139682709293`*^9, 3.889015062549386*^9, 3.889017026076952*^9, 
   3.889019881553906*^9, 3.889020739837305*^9, 3.889079832635604*^9, 
   3.8927837225494304`*^9, 3.8927845304242105`*^9, 3.892807693248144*^9, 
   3.892843929715939*^9, 3.892844287815632*^9, 3.892846646050691*^9, 
   3.8928469649214287`*^9, 3.8928484118264933`*^9, 3.892851008617301*^9, 
   3.892882734623475*^9, 3.894192137943001*^9, 3.8943526029877605`*^9, 
   3.8943527745144753`*^9, 3.8943532654468317`*^9, 3.89436675108842*^9, 
   3.8943819828055487`*^9},
 CellLabel->
  "Out[9]//TableForm=",ExpressionUUID->"e27400f4-8cca-44a4-8f2b-a2545caf406a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "gmet", "]"}]], "Input",
 CellChangeTimes->{{3.8877197238646393`*^9, 3.887719725304624*^9}},
 NumberMarks->False,
 CellLabel->"In[10]:=",ExpressionUUID->"feb3c3c8-caeb-4540-9dca-6b6cd7e9df85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"nu", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]]}], " ", 
  SuperscriptBox["r", "2"]}]], "Output",
 CellChangeTimes->{
  3.887757596438929*^9, 3.887757638410966*^9, 3.8878047422980003`*^9, 
   3.887805007660726*^9, 3.88780512662799*^9, 3.887805698800282*^9, 
   3.8878073485486507`*^9, 3.8878074083121367`*^9, 3.887808593775069*^9, 
   3.887811207635174*^9, 3.887843120187971*^9, 3.887843368091949*^9, 
   3.887843422656117*^9, 3.88785045218169*^9, 3.88841944238874*^9, 
   3.8884200215266237`*^9, 3.888420841837593*^9, 3.888421087363247*^9, 
   3.888435826600417*^9, 3.8884359153521547`*^9, 3.88843609580337*^9, 
   3.888437364821961*^9, {3.8884376257454147`*^9, 3.888437654056382*^9}, 
   3.8884380657238607`*^9, 3.888439004010317*^9, 3.888439050646373*^9, 
   3.888439253057823*^9, 3.8884424814209538`*^9, 3.888443439627594*^9, 
   3.88844359669519*^9, 3.888443939242449*^9, 3.888443991780497*^9, 
   3.8884448250026407`*^9, 3.888445198542562*^9, 3.888445333578457*^9, 
   3.8884453947671213`*^9, 3.8884579774682913`*^9, 3.888458046918357*^9, 
   3.8884582114267817`*^9, 3.888458292727415*^9, 3.888458699116179*^9, 
   3.888458883328986*^9, 3.8884592836183853`*^9, 3.88845946374594*^9, 
   3.888461372730199*^9, 3.888528134655222*^9, {3.889001619358995*^9, 
   3.8890016388160257`*^9}, 3.889009798464528*^9, 3.8890104898739123`*^9, 
   3.889013968278956*^9, 3.8890150625713863`*^9, 3.8890170261039515`*^9, 
   3.8890198815629063`*^9, 3.889020739867304*^9, 3.8890798326434164`*^9, 
   3.8927837225724325`*^9, 3.8927845304312105`*^9, 3.892807693257145*^9, 
   3.8928439297381854`*^9, 3.8928442878346415`*^9, 3.8928466460764465`*^9, 
   3.8928469649514284`*^9, 3.8928484118455224`*^9, 3.8928510086253004`*^9, 
   3.892882734653473*^9, 3.894192137952031*^9, 3.894352603007736*^9, 
   3.894352774520475*^9, 3.8943532654668317`*^9, 3.8943667512863955`*^9, 
   3.8943819828205533`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"83b54ff6-e814-4ac4-8bdd-0bedd2fb3add"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sqrtmg", " ", "=", " ", 
  RowBox[{"r", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"nu", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.887807460739353*^9, 3.887807478424532*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"aa892fe1-bb06-4d4f-ad04-c4faf6164ddd"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"nu", "[", 
    RowBox[{"r", ",", "z"}], "]"}]], " ", "r"}]], "Output",
 CellChangeTimes->{
  3.8878085938493557`*^9, 3.887811207666087*^9, 3.887843120211301*^9, 
   3.887843368117756*^9, 3.887843422685224*^9, 3.8878504522109947`*^9, 
   3.8884194424103317`*^9, 3.888420021552251*^9, 3.888420841857957*^9, 
   3.8884210873902073`*^9, 3.888435826624004*^9, 3.888435915376257*^9, 
   3.888436095832178*^9, 3.888437364842181*^9, {3.888437625764538*^9, 
   3.888437654078088*^9}, 3.8884380657473173`*^9, 3.8884390040315723`*^9, 
   3.888439050672308*^9, 3.888439253088154*^9, 3.888442481448794*^9, 
   3.888443439684004*^9, 3.888443596717609*^9, 3.8884439392623243`*^9, 
   3.888443991850233*^9, 3.8884448250282297`*^9, 3.888445198597863*^9, 
   3.888445333643221*^9, 3.888445394834087*^9, 3.888457977492343*^9, 
   3.888458046948677*^9, 3.888458211456423*^9, 3.888458292766727*^9, 
   3.888458699145731*^9, 3.8884588833589697`*^9, 3.888459283646256*^9, 
   3.888459463776545*^9, 3.888461372768776*^9, 3.888528134682191*^9, {
   3.889001619389429*^9, 3.889001638854025*^9}, 3.88900979849653*^9, 
   3.88901048990491*^9, 3.8890139683369627`*^9, 3.8890150626173596`*^9, 
   3.8890170261409516`*^9, 3.8890198815899086`*^9, 3.889020739928305*^9, 
   3.889079832661969*^9, 3.89278372258043*^9, 3.892784530438527*^9, 
   3.8928076932641397`*^9, 3.8928439297595205`*^9, 3.892844287841612*^9, 
   3.892846646083725*^9, 3.8928469649574285`*^9, 3.8928484118615227`*^9, 
   3.892851008652301*^9, 3.892882734659504*^9, 3.894192137970003*^9, 
   3.8943526030267324`*^9, 3.894352774527475*^9, 3.8943532654728317`*^9, 
   3.8943667513043947`*^9, 3.894381982835548*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8d98494c-fec6-4450-84ff-e32420c345b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"ginv", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Inv", "[", "gmet", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174226113405`*^9, 3.577117445522266*^9}, {
  3.887419726122923*^9, 3.887419732104864*^9}, {3.887419822980816*^9, 
  3.887419827636712*^9}, {3.887419943036317*^9, 3.887419945800325*^9}, {
  3.8874212601854258`*^9, 3.887421267836152*^9}, {3.88771971468377*^9, 
  3.8877197149084263`*^9}, {3.8877303969181747`*^9, 3.887730402806439*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"86dd7a58-6e64-4d49-a3c3-95eb3b0b4d8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], 
        SuperscriptBox["r", "2"]]}], "0", 
      FractionBox[
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], 
       SuperscriptBox["r", "2"]], "0"},
     {"0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0", "0"},
     {
      FractionBox[
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], 
       SuperscriptBox["r", "2"]], "0", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "0"},
     {"0", "0", "0", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887757596525359*^9, 3.8877576384793777`*^9, 3.8878047423438597`*^9, 
   3.887805007824758*^9, 3.887805126661951*^9, 3.8878056989323673`*^9, 
   3.887807348572041*^9, 3.887807408384838*^9, 3.887808593866458*^9, 
   3.887811207738682*^9, 3.88784312022486*^9, 3.887843368245496*^9, 
   3.887843422701549*^9, 3.8878504523055487`*^9, 3.888419442422267*^9, 
   3.888420021606029*^9, 3.888420841868422*^9, 3.8884210874053297`*^9, 
   3.888435826636121*^9, 3.888435915388647*^9, 3.8884360958943453`*^9, 
   3.888437364852734*^9, {3.8884376257750807`*^9, 3.888437654155836*^9}, 
   3.888438065762638*^9, 3.888439004118335*^9, 3.8884390506868067`*^9, 
   3.888439253150169*^9, 3.888442481511095*^9, 3.8884434396983643`*^9, 
   3.888443596729351*^9, 3.888443939272792*^9, 3.888443991867712*^9, 
   3.888444825042519*^9, 3.8884451986120977`*^9, 3.8884453336597033`*^9, 
   3.888445394861891*^9, 3.888457977504694*^9, 3.888458046964794*^9, 
   3.888458211480529*^9, 3.8884582927870817`*^9, 3.8884586991617813`*^9, 
   3.88845888337624*^9, 3.8884592836604633`*^9, 3.8884594637940083`*^9, 
   3.88846137278757*^9, 3.88852813469779*^9, {3.889001619412429*^9, 
   3.889001638877027*^9}, 3.889009798521532*^9, 3.889010489928911*^9, 
   3.88901396836693*^9, 3.8890150626433897`*^9, 3.889017026168952*^9, 
   3.8890198816109056`*^9, 3.8890207399603033`*^9, 3.8890798326834526`*^9, 
   3.8927837226024303`*^9, 3.8927845304668384`*^9, 3.892807693282117*^9, 
   3.8928439297825203`*^9, 3.892844287862612*^9, 3.8928466461085553`*^9, 
   3.892846964988429*^9, 3.8928484118824973`*^9, 3.8928510086813*^9, 
   3.892882734690474*^9, 3.8941921379900026`*^9, 3.8943526030517607`*^9, 
   3.8943527745567884`*^9, 3.894353265496831*^9, 3.894366751325392*^9, 
   3.894381982851548*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"2f11344d-be91-4440-ab04-\
5d18c9a0e5ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"S", "[", 
   RowBox[{"ginv", ".", "gmet"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174586480055`*^9, 3.5771174726913567`*^9}, 
   3.5771937741197796`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"51ad6e2b-5ce4-47c8-a01b-3066dcf76995"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887421372732812*^9, 3.887421567384247*^9, 3.88742187317585*^9, 
   3.887493149220706*^9, 3.887493259919245*^9, {3.8874937728684683`*^9, 
   3.887493811646126*^9}, 3.887493901544726*^9, 3.88749440906483*^9, 
   3.887494580192265*^9, 3.887495023533139*^9, 3.887495627517103*^9, 
   3.887495743957342*^9, 3.8875043935782022`*^9, 3.887504720351007*^9, 
   3.887504839050015*^9, 3.887504898898572*^9, 3.88750494581584*^9, 
   3.887504982304311*^9, 3.887505017622889*^9, 3.887505133921709*^9, 
   3.887505167520236*^9, 3.8877163127683487`*^9, 3.887716449991905*^9, 
   3.8877165309970913`*^9, 3.887716564549329*^9, 3.887716610913089*^9, 
   3.887716691894238*^9, 3.887716738917836*^9, 3.88771713523365*^9, 
   3.887717231887001*^9, 3.887717266654807*^9, 3.887717826986577*^9, 
   3.887717897937747*^9, 3.8877180893275623`*^9, {3.887718194385767*^9, 
   3.887718212784973*^9}, {3.8877182877479143`*^9, 3.8877183052993402`*^9}, 
   3.887718360726427*^9, 3.8877184074055443`*^9, 3.8877193567173233`*^9, {
   3.887719561203184*^9, 3.8877195843819838`*^9}, 3.887719742365109*^9, 
   3.887719913632884*^9, 3.887719949309911*^9, 3.8877206897662373`*^9, 
   3.887720758116284*^9, 3.887720806013775*^9, 3.8877209247348413`*^9, 
   3.887721059083311*^9, 3.887721313439488*^9, 3.8877214201815777`*^9, 
   3.887721465813716*^9, 3.887721517014586*^9, 3.8877216217755527`*^9, {
   3.8877217114394073`*^9, 3.8877217237051573`*^9}, 3.887721989980895*^9, 
   3.8877221340587873`*^9, 3.887722199327138*^9, 3.887722723405879*^9, 
   3.8877227706335707`*^9, 3.887723011821937*^9, 3.8877303294988527`*^9, {
   3.887730361896966*^9, 3.887730405893909*^9}, 3.887730444713249*^9, 
   3.887730686958085*^9, 3.8877307813519087`*^9, {3.887731092119521*^9, 
   3.8877311097988253`*^9}, 3.887731164403718*^9, 3.887731811080784*^9, 
   3.8877319957686977`*^9, 3.887732055821665*^9, 3.88773580010557*^9, 
   3.887735916680529*^9, 3.887736134338073*^9, 3.887736327332932*^9, 
   3.887736385452791*^9, {3.887736594823854*^9, 3.887736611981666*^9}, 
   3.887736889032688*^9, 3.887737025370998*^9, 3.887737300142136*^9, 
   3.887737420651463*^9, 3.887737516720257*^9, 3.8877375811244297`*^9, {
   3.887737650117029*^9, 3.887737672033667*^9}, {3.8877377124884787`*^9, 
   3.8877377250944777`*^9}, 3.88773778725006*^9, 3.8877378947540283`*^9, 
   3.8877379498024473`*^9, 3.887738009192189*^9, 3.887738090744505*^9, {
   3.887738158449975*^9, 3.887738176478673*^9}, 3.887738295728554*^9, 
   3.887738582922278*^9, 3.887738665722176*^9, 3.8877390669206944`*^9, 
   3.887739396034412*^9, 3.887754728668661*^9, 3.8877555546685543`*^9, {
   3.887755674827093*^9, 3.887755704748901*^9}, 3.887755803314611*^9, 
   3.887756005638076*^9, 3.88775682558342*^9, 3.887757110177576*^9, 
   3.8877573055867233`*^9, 3.88775759654211*^9, 3.887757638495891*^9, 
   3.887804742366708*^9, 3.8878050078863897`*^9, 3.8878051266794443`*^9, 
   3.887805698956339*^9, 3.887807348584774*^9, 3.887807408400445*^9, 
   3.8878085938882427`*^9, 3.8878112077701073`*^9, 3.8878431202295523`*^9, 
   3.8878433683003473`*^9, 3.887843422717587*^9, 3.887850452318385*^9, 
   3.888419442434849*^9, 3.88842002162206*^9, 3.8884208418791847`*^9, 
   3.888421087420443*^9, 3.8884358266481943`*^9, 3.88843591540112*^9, 
   3.8884360959113407`*^9, 3.888437364863072*^9, {3.8884376257850323`*^9, 
   3.88843765416805*^9}, 3.888438065773993*^9, 3.8884390041296587`*^9, 
   3.888439050701139*^9, 3.8884392531680593`*^9, 3.8884424815291977`*^9, 
   3.888443439712573*^9, 3.888443596740994*^9, 3.8884439392830267`*^9, 
   3.8884439918847923`*^9, 3.88844482505658*^9, 3.888445198626637*^9, 
   3.888445333676302*^9, 3.8884453948699636`*^9, 3.8884579775168943`*^9, 
   3.88845804698158*^9, 3.888458211492234*^9, 3.888458292806369*^9, 
   3.888458699177638*^9, 3.8884588833921843`*^9, 3.8884592836753817`*^9, 
   3.888459463810197*^9, 3.8884613728117867`*^9, 3.888528134712641*^9, {
   3.8890016194214287`*^9, 3.8890016388840256`*^9}, 3.889009798530532*^9, 
   3.889010489936911*^9, 3.8890139683989553`*^9, 3.8890150626513853`*^9, 
   3.8890170261979523`*^9, 3.8890198816319056`*^9, 3.8890207399703035`*^9, 
   3.8890798326902885`*^9, 3.892783722611433*^9, 3.89278453047511*^9, 
   3.8928076932911158`*^9, 3.892843929801758*^9, 3.892844287882611*^9, 
   3.892846646136964*^9, 3.892846965018445*^9, 3.892848411890523*^9, 
   3.8928510086903048`*^9, 3.8928827347254734`*^9, 3.8941921379990015`*^9, 
   3.8943526030587673`*^9, 3.89435277458676*^9, 3.8943532655168314`*^9, 
   3.894366751345393*^9, 3.8943819828665476`*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"6a5483e9-4071-4aed-bd1e-\
9c67528aeb1d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Christoffel symbols:", "Subsubsection",
 CellChangeTimes->{{3.57711720975462*^9, 3.5771172237199216`*^9}, {
  3.887717193241534*^9, 3.8877171935783157`*^9}, {3.887719445648629*^9, 
  3.887719454837624*^9}},ExpressionUUID->"38ff7bf5-d5b9-4c2c-8238-\
8c3d5ea1f603"],

Cell[BoxData[
 RowBox[{"chrst", ":=", 
  RowBox[{"chrst", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ginv", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "s"}], "]"}], "]"}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], " ", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.577117485267728*^9, 3.577117523423134*^9}, {
  3.598717978759696*^9, 3.5987179804917946`*^9}, {3.88749659792846*^9, 
  3.887496598170126*^9}, {3.8874967144899387`*^9, 3.887496714730825*^9}, {
  3.887496746014316*^9, 3.887496746275731*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f9730195-ce5e-4080-8463-5f610621e18f"],

Cell[BoxData[
 RowBox[{"listaffine", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"UnsameQ", "[", 
       RowBox[{
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", "0"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}], ",", 
        "\"\<=\>\"", ",", 
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5771175268384066`*^9, 3.5771175353690867`*^9}, {
  3.887718084863007*^9, 3.887718126974236*^9}, {3.887718177464364*^9, 
  3.887718208989744*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"39bad35f-e171-4caa-884e-7a1fefc498df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "listaffine", "]"}], ",", "Null"}], "]"}], ",",
      "3"}], "]"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771343309041014`*^9, 3.5771343322660093`*^9}, {
  3.8877182840740433`*^9, 3.88771830179117*^9}, {3.8877229727883883`*^9, 
  3.887722973075192*^9}, {3.8877380590955963`*^9, 3.887738060245594*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4db2a9fd-daaf-4d05-9560-4f2d10c83bb2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalGamma][1, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"\[CapitalGamma][1, 3, 2]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r", " ", 
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"\[CapitalGamma][1, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"\[CapitalGamma][1, 4, 3]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"\[CapitalGamma][2, 2, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][2, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][2, 3, 3]\"\>", "\<\"=\"\>", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r"}], "+", 
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]},
    {"\<\"\[CapitalGamma][2, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][2, 4, 4]\"\>", "\<\"=\"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][3, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"\[CapitalGamma][3, 3, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "r"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"\[CapitalGamma][3, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"\[CapitalGamma][3, 4, 3]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"\[CapitalGamma][4, 2, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][4, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][4, 3, 3]\"\>", "\<\"=\"\>", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"nu", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
      RowBox[{"W", "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][4, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {"\<\"\[CapitalGamma][4, 4, 4]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.8]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableSpacing -> {2, 3}]]]], "Output",
 CellChangeTimes->{
  3.887757596584606*^9, 3.8877576385390463`*^9, 3.887804742415854*^9, 
   3.887805009054077*^9, 3.887805126733987*^9, 3.887805699029277*^9, 
   3.8878073486170473`*^9, 3.88780740845028*^9, 3.887808593958993*^9, 
   3.887811207843897*^9, 3.887843120259598*^9, 3.887843369908422*^9, 
   3.88784342277474*^9, 3.8878504524177923`*^9, 3.888419442464697*^9, 
   3.8884200216683702`*^9, 3.8884208419086027`*^9, 3.888421087461576*^9, 
   3.888435826678372*^9, 3.888435915431202*^9, 3.8884360959743834`*^9, 
   3.8884373648915586`*^9, {3.888437625813554*^9, 3.888437654188848*^9}, 
   3.8884380658033133`*^9, 3.8884390041511297`*^9, 3.888439050740547*^9, 
   3.888439253227169*^9, 3.8884424816047087`*^9, 3.888443439755975*^9, 
   3.888443596771326*^9, 3.888443939311211*^9, 3.888443991926264*^9, 
   3.888444825088694*^9, 3.88844519866511*^9, 3.888445333742077*^9, 
   3.888445394933687*^9, 3.888457977547505*^9, 3.888458047037644*^9, 
   3.8884582118109093`*^9, 3.888458292866272*^9, 3.888458699222755*^9, 
   3.88845888343818*^9, 3.888459283715886*^9, 3.888459463861885*^9, 
   3.8884613728764467`*^9, 3.888528134748474*^9, {3.889001619490429*^9, 
   3.8890016389310255`*^9}, 3.8890097985885296`*^9, 3.8890104899949107`*^9, 
   3.889013968455223*^9, 3.8890150627033854`*^9, 3.8890170262509246`*^9, 
   3.889019881679906*^9, 3.8890207400392747`*^9, 3.889079832752784*^9, 
   3.8927837226764293`*^9, 3.892784530521418*^9, 3.892807693360114*^9, 
   3.892843929861452*^9, 3.8928442879276123`*^9, 3.8928466461981335`*^9, 
   3.8928469650764284`*^9, 3.892848411936492*^9, 3.8928510087483015`*^9, 
   3.892882734795504*^9, 3.8941921380580025`*^9, 3.8943526031137643`*^9, 
   3.894352774649758*^9, 3.894353265562831*^9, 3.8943667514023914`*^9, 
   3.894381982907549*^9},
 CellLabel->
  "Out[16]//TableForm=",ExpressionUUID->"31517a94-684b-44f9-b322-\
5a8fe99947b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Riemann Tensor:", "Subsubsection",
 CellChangeTimes->{{3.5771176230054364`*^9, 3.577117632429711*^9}, {
  3.8877304957749233`*^9, 
  3.887730504110684*^9}},ExpressionUUID->"62536056-9a1c-4ce8-b514-\
cbce209a3d95"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"riemann", ":=", 
  RowBox[{"riemann", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"chrst", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "l"}], "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"chrst", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], " ", "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"chrst", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "j", ",", "l"}], "]"}], "]"}], " ", 
           RowBox[{"chrst", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "s"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"chrst", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
           RowBox[{"chrst", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "l", ",", "s"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"listriemann", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"UnsameQ", "[", 
       RowBox[{
        RowBox[{"riemann", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], ",", 
        "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"R", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], ",", 
        "\"\<=\>\"", ",", 
        RowBox[{"riemann", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}]}], 
       "}"}]}], "]"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", 
      RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "listriemann", "]"}], ",", "Null"}], "]"}], 
     ",", "3"}], "]"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5771176460587864`*^9, 3.5771176860284*^9}, {
  3.887730553584351*^9, 3.8877306778671217`*^9}, {3.8877307709219027`*^9, 
  3.887730775810527*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a43ee855-b1a3-4937-89e3-5da7dfe046bf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"R[1, 1, 3, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[1, 1, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[1, 2, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[1, 2, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[1, 2, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[1, 2, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[1, 3, 3, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox[
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[1, 3, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox[
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[1, 4, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[1, 4, 3, 2]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r", " ", 
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["nu", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["nu", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["W", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["W", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"]}]]}]},
    {"\<\"R[1, 4, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[1, 4, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"W", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 1, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 1, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 1, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 1, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 3, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 3, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"W", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "r"}], " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["nu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 3, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 3, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["nu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[2, 4, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", "r"}]]}]},
    {"\<\"R[2, 4, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "+", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]},
    {"\<\"R[3, 1, 3, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[3, 1, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[3, 2, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[3, 2, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[3, 2, 4, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"R[3, 2, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "r"}], "+", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[3, 3, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"]}]]}]},
    {"\<\"R[3, 3, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"]}]]}]},
    {"\<\"R[3, 4, 2, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"]}]]}]},
    {"\<\"R[3, 4, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r"}], "-", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}]]},
    {"\<\"R[3, 4, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[3, 4, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 1, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 1, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["r", "2"]}], " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 1, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 1, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 2, 3, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], 
      RowBox[{"2", " ", "r"}]]},
    {"\<\"R[4, 2, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]},
    {"\<\"R[4, 3, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 3, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["nu", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 3, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["nu", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]},
    {"\<\"R[4, 3, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"nu", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"W", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SuperscriptBox["nu", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["nu", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.8]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableSpacing -> {2, 3}]]]], "Output",
 CellChangeTimes->{
  3.887757597488552*^9, 3.887757639396988*^9, 3.887804742971463*^9, 
   3.887805127620459*^9, 3.887805699782214*^9, 3.887807349142475*^9, 
   3.887807409348014*^9, 3.8878085948116913`*^9, 3.887811208510199*^9, 
   3.8878431206973133`*^9, 3.887843423471451*^9, 3.887850453214533*^9, 
   3.888419442885462*^9, 3.888420022138321*^9, 3.88842084234765*^9, 
   3.888421087944083*^9, 3.8884358271030188`*^9, 3.8884359158637047`*^9, 
   3.8884360967779417`*^9, 3.888437365320045*^9, {3.8884376262286863`*^9, 
   3.888437654311475*^9}, 3.888438066258231*^9, 3.8884390042664013`*^9, 
   3.8884390511812067`*^9, 3.8884392538855057`*^9, 3.888442482301325*^9, 
   3.888443440213928*^9, 3.888443597190543*^9, 3.888443939763831*^9, 
   3.888443992399926*^9, 3.8884448255470037`*^9, 3.8884451991514797`*^9, 
   3.88844533446243*^9, 3.888445395681808*^9, 3.888457977941741*^9, 
   3.8884580477509336`*^9, 3.888458245970833*^9, 3.8884582936165533`*^9, 
   3.8884586998268023`*^9, 3.888458884073965*^9, 3.88845928417108*^9, 
   3.88845946443722*^9, 3.888461373575253*^9, 3.888528135160198*^9, {
   3.8890016219404593`*^9, 3.8890016396186705`*^9}, 3.889009799023531*^9, 
   3.889010490428911*^9, 3.8890139688697367`*^9, 3.8890150631263857`*^9, 
   3.8890170266649513`*^9, 3.889019882090907*^9, 3.889020740471304*^9, 
   3.889079833193186*^9, 3.8927837231804314`*^9, 3.892784530936133*^9, 
   3.8928076938301163`*^9, 3.892843930275691*^9, 3.892844288337613*^9, 
   3.892846646617424*^9, 3.8928469654994287`*^9, 3.892848412370496*^9, 
   3.8928510092231197`*^9, 3.8928827352128305`*^9, 3.8941921385100307`*^9, 
   3.894352603524763*^9, 3.894352775076788*^9, 3.894353265980831*^9, 
   3.8943667518503923`*^9, 3.8943819833195477`*^9},
 CellLabel->
  "Out[19]//TableForm=",ExpressionUUID->"63565df8-9efd-4e77-b369-\
819070d310dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ricci Tensor:", "Subsubsection",
 CellChangeTimes->{{3.577117726663459*^9, 3.5771177357665215`*^9}, {
  3.887730973145588*^9, 
  3.887731008292306*^9}},ExpressionUUID->"04a42347-15eb-4789-ad17-\
422b70869591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ricci", ":=", 
  RowBox[{"ricci", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"riemann", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "i", ",", "l"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"listricci", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"UnsameQ", "[", 
       RowBox[{
        RowBox[{"ricci", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "l"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"R", "[", 
          RowBox[{"j", ",", "l"}], "]"}], "]"}], ",", 
        RowBox[{"ricci", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "j"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", "ricci", "]"}]}], "Input",
 CellChangeTimes->{{3.577117783712438*^9, 3.577117784050661*^9}, {
  3.57719441427544*^9, 3.577194415619253*^9}, {3.887731013402462*^9, 
  3.887731036487796*^9}, {3.887731102419199*^9, 3.887731102980084*^9}, {
  3.88773114901283*^9, 3.887731160379374*^9}, {3.88773238955795*^9, 
  3.887732390617654*^9}, {3.88774060928255*^9, 3.887740615699074*^9}, {
  3.887740734411708*^9, 3.887740741976163*^9}, {3.887740831396407*^9, 
  3.887740831845594*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7c96a4cd-39b0-42d5-aebf-4fc15c3eeb30"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"W", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "r"}], " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"W", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "r"}], " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"nu", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"W", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"W", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["nu", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.88775759761065*^9, 3.887757639499083*^9, 3.8878047430173063`*^9, 
   3.887805127715685*^9, 3.887805699873321*^9, 3.887807349191147*^9, 
   3.887807409457382*^9, 3.887808594950178*^9, 3.8878112086199627`*^9, 
   3.887843120739992*^9, 3.887843423609777*^9, 3.8878504533196297`*^9, 
   3.8884194429285088`*^9, 3.888420022185329*^9, 3.8884208424103813`*^9, 
   3.888421087992179*^9, 3.8884358271459208`*^9, 3.888435915907045*^9, 
   3.888436096878501*^9, 3.8884373653774853`*^9, {3.8884376262711363`*^9, 
   3.8884376543234777`*^9}, 3.888438066305358*^9, 3.888439004277882*^9, 
   3.888439051226215*^9, 3.888439254032711*^9, 3.888442482413392*^9, 
   3.888443440260292*^9, 3.888443597232716*^9, 3.88844393980926*^9, 
   3.888443992446081*^9, 3.888444825605699*^9, 3.888445199197357*^9, 
   3.888445334581564*^9, 3.888445395773753*^9, 3.8884579779927197`*^9, 
   3.888458047847034*^9, 3.888458247644548*^9, 3.888458293753064*^9, 
   3.8884586999003973`*^9, 3.8884588841369867`*^9, 3.888459284217916*^9, 
   3.8884594644952517`*^9, 3.888461373685693*^9, 3.888528135202894*^9, {
   3.8890016223184595`*^9, 3.8890016396826696`*^9}, 3.8890097991768737`*^9, 
   3.8890104905619116`*^9, 3.8890139689830575`*^9, 3.8890150632633553`*^9, 
   3.889017026812623*^9, 3.8890198821512213`*^9, 3.889020740567274*^9, 
   3.889079833271306*^9, 3.8927837233014345`*^9, 3.8927845310731745`*^9, 
   3.8928076938911133`*^9, 3.8928439303807206`*^9, 3.892844288399642*^9, 
   3.892846646768734*^9, 3.892846965663192*^9, 3.892848412432496*^9, 
   3.89285100929812*^9, 3.8928827353278313`*^9, 3.8941921385740013`*^9, 
   3.894352603583147*^9, 3.894352775136788*^9, 3.89435326604183*^9, 
   3.89436675191339*^9, 3.8943819833904867`*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"3a0069f7-36ba-44ad-b004-\
5dabfd430e89"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.892843599634486*^9, 
  3.892843599637486*^9}},ExpressionUUID->"52ae8ce5-5f7f-4f63-be11-\
d1ed9b422937"],

Cell["", "Text",ExpressionUUID->"580872b1-e1d6-464b-93f4-6d5271776a42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Kretschmann Scalar (R.R)", "Section"]], "Subsection",
 CellChangeTimes->{{3.8890027214639263`*^9, 3.8890027469760466`*^9}, {
  3.8928435757379775`*^9, 
  3.892843592176652*^9}},ExpressionUUID->"90692efc-d539-44b8-a818-\
a81979a84b39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kretschmannv0", "=", 
  RowBox[{"FS", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ginv", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "m"}], "]"}], "]"}], 
      RowBox[{"ginv", "[", 
       RowBox[{"[", 
        RowBox[{"k", ",", "p"}], "]"}], "]"}], 
      RowBox[{"ginv", "[", 
       RowBox[{"[", 
        RowBox[{"l", ",", "q"}], "]"}], "]"}], 
      RowBox[{"riemann", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
      RowBox[{"gmet", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "s"}], "]"}], "]"}], 
      RowBox[{"riemann", "[", 
       RowBox[{"[", 
        RowBox[{"s", ",", "m", ",", "p", ",", "q"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], " ", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.887731367086359*^9, 3.887731584759432*^9}, {
   3.887731625399631*^9, 3.887731806514799*^9}, {3.887731951528122*^9, 
   3.887731990582984*^9}, {3.887732037075881*^9, 3.8877320509122343`*^9}, {
   3.887732100334505*^9, 3.887732107972156*^9}, {3.887732403329865*^9, 
   3.88773241785719*^9}, 3.887738629964563*^9, {3.887761535121235*^9, 
   3.887761547093902*^9}, {3.8943507323177967`*^9, 3.8943507326619635`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a1f3fab2-a67b-438c-a5a2-ac469d23aa74"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"nu", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"11", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["nu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["nu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["nu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["nu", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["nu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"16", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["nu", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["nu", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["nu", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8878057003803*^9, 3.8878073497134037`*^9, 3.887807409984394*^9, 
   3.887808595490985*^9, 3.887811209163327*^9, 3.887843121249329*^9, 
   3.8878434241927443`*^9, 3.887850453850649*^9, 3.8884194434348583`*^9, 
   3.888420022702059*^9, 3.888420842923051*^9, 3.8884210885006943`*^9, 
   3.888435827634289*^9, 3.888435916402125*^9, 3.8884360973979473`*^9, 
   3.888437365884306*^9, {3.888437626772448*^9, 3.888437654484201*^9}, 
   3.888438066800201*^9, 3.888439004438656*^9, 3.888439051724978*^9, 
   3.888439254604774*^9, 3.888442482923047*^9, 3.888443440761023*^9, 
   3.888443597726287*^9, 3.888443940303577*^9, 3.8884439929588833`*^9, 
   3.888444826112474*^9, 3.888445199702322*^9, 3.88844533513769*^9, 
   3.888445396305456*^9, 3.8884579785273943`*^9, 3.888458048364358*^9, 
   3.88845829428183*^9, 3.888458700526657*^9, 3.888458884724571*^9, 
   3.888459284752273*^9, 3.8884594650477123`*^9, 3.888461374206599*^9, 
   3.8885281357205343`*^9, 3.8890016415617113`*^9, 3.8890098000198727`*^9, 
   3.8890104914345617`*^9, 3.889013969811881*^9, 3.889015064114358*^9, 
   3.889017027632264*^9, 3.8890198830685635`*^9, 3.8890207424273043`*^9, 
   3.88907983416243*^9, 3.8927837244344597`*^9, 3.8927845329801097`*^9, 
   3.892807694986116*^9, 3.8928439312219434`*^9, 3.8928442893152213`*^9, 
   3.892846647610735*^9, 3.8928469665111914`*^9, 3.892848413392493*^9, 
   3.8928510101321497`*^9, 3.8928827361748304`*^9, 3.894192139591001*^9, 
   3.8943526044220695`*^9, 3.8943527760616765`*^9, 3.8943532669806194`*^9, 
   3.894366752937393*^9, 3.894381984331704*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"56154295-fe95-49dc-8099-01980b45d4bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["nu", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], "-", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", "r"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SuperscriptBox["nu", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "/", 
   "r"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["nu", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "r", " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"], "-", 
     RowBox[{"2", "r", " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     SuperscriptBox["r", "2"]}], " ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["nu", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], 
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], ")"}], "/", "r"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kretschmann", " ", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Kretschmannv0", " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", "->", " ", 
        RowBox[{"-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "r"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", "->", " ", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "/", "r"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "-", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"], "-", 
           RowBox[{"2", "r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["r", "2"]}], " ", ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}], 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], ")"}], "/", 
         "r"}]}]}], "}"}]}], "]"}]}], "\n"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8878052539698267`*^9, {3.887805302111004*^9, 3.887805350663343*^9}, {
   3.887805410256299*^9, 3.887805562940349*^9}, {3.887805599515707*^9, 
   3.8878056640611134`*^9}, {3.8878066240721693`*^9, 3.887806909227746*^9}, {
   3.887806957198731*^9, 3.8878070170659437`*^9}, {3.887807048325638*^9, 
   3.8878070508526773`*^9}, {3.887807103290248*^9, 3.8878071329348383`*^9}, 
   3.887807165133799*^9, 3.887807197215938*^9, {3.88780724005908*^9, 
   3.887807268065529*^9}, {3.888419271728722*^9, 3.888419279608172*^9}, {
   3.8884358177472343`*^9, 3.888435822851644*^9}, {3.888435865181704*^9, 
   3.888435865621131*^9}, {3.894350740180895*^9, 3.8943507462110515`*^9}, {
   3.8943526560918055`*^9, 3.894352720172678*^9}, {3.8944780005394464`*^9, 
   3.8944780014656324`*^9}},ExpressionUUID->"1a333a58-7c0e-4817-839b-\
ab3a264f9c0c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"nu", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "6"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "4"]}], "-", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], "6"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "3"], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "+", 
     RowBox[{"8", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "+", 
     RowBox[{"16", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", 
     RowBox[{"8", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "3"], " ", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["W", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["W", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "z"}], "]"}], "3"]}], "+", 
           RowBox[{"16", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.894352604872925*^9, 3.8943527775056763`*^9, 
  3.8943532684048586`*^9, 3.8943667534154205`*^9, 3.8943819857858047`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ece97f82-bae2-43c8-9578-da88617b2120"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V0", 
    RowBox[{"(", 
     RowBox[{"R", "-", "r0"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"V0", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.887762428280208*^9, 3.8877624501693687`*^9}, {
   3.8877626815018263`*^9, 3.8877626895544243`*^9}, 3.888419299214159*^9, {
   3.888439120552331*^9, 3.888439124807406*^9}, {3.8884452534005527`*^9, 
   3.888445281350189*^9}, {3.889001770860832*^9, 3.889001775196439*^9}, 
   3.889003989971693*^9, {3.8890207046742907`*^9, 3.889020707354269*^9}, {
   3.8943507793367863`*^9, 3.894350790704979*^9}, {3.8943510508420076`*^9, 
   3.894351052316334*^9}, {3.8943523182024455`*^9, 3.8943523215204816`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c5e1096e-143d-4b72-9db3-68eb29c00a24"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}], "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "r0"}], ")"}], "2"]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}], "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "r0"}], ")"}], "2"]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "R"}], ")"}], "2"]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], "=", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "R"}], ")"}], "2"]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.887762454650722*^9, 3.8877626161457787`*^9}, {
   3.888419302862208*^9, 3.8884193057503643`*^9}, {3.888437185851059*^9, 
   3.888437200665432*^9}, {3.888437273691224*^9, 3.888437279211211*^9}, {
   3.888437956756476*^9, 3.8884379952006683`*^9}, {3.8884389090392857`*^9, 
   3.888438931934661*^9}, {3.888439312525325*^9, 3.888439317231492*^9}, {
   3.88844240604211*^9, 3.888442426750705*^9}, {3.8884442273121777`*^9, 
   3.888444232141974*^9}, {3.888444297676996*^9, 3.8884443040079527`*^9}, {
   3.888444337902622*^9, 3.8884443379042597`*^9}, {3.8884444103991013`*^9, 
   3.888444440481378*^9}, 3.888444623680942*^9, 3.8884446583261137`*^9, 
   3.8884447113298187`*^9, 3.888444765853573*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"bfa24ac1-409a-449e-8715-29a7268b6cc1"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", GridBox[{
    {
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {
     RowBox[{
      SubscriptBox["\[PartialD]", "z"], 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]},
    {GridBox[{
       {
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]},
       {
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]}
      }]},
    {GridBox[{
       {
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]},
       {
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]},
       {GridBox[{
          {
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], 
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]},
          {
           RowBox[{
            SubscriptBox["\[PartialD]", "z"], 
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}
         }]}
      }]}
   }], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{
  3.888437963270277*^9, {3.888438007522622*^9, 3.888438050063023*^9}, {
   3.88843891848562*^9, 3.888438982074841*^9}, {3.888444614627997*^9, 
   3.888444614628819*^9}, {3.888444658329342*^9, 3.888444658331699*^9}, {
   3.8884447095088873`*^9, 3.888444738650805*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"6e1d4af2-1af5-43c8-8c73-9580a1c508c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["dr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  FractionBox["r", 
   RowBox[{"dr0", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "r0"}], "+", "z"}], 
   RowBox[{"dr0", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox["r", 
   RowBox[{"dmr0", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  FractionBox[
   RowBox[{"r0", "+", "z"}], 
   RowBox[{"dmr0", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox["r", 
   RowBox[{"dR", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "R"}], "+", "z"}], 
   RowBox[{"dR", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox["r", 
   RowBox[{"dmR", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"R", "+", "z"}], 
   RowBox[{"dmR", "[", 
    RowBox[{"r", ",", "z"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8884381007573137`*^9, 3.888438133289515*^9}, {
  3.888438356261805*^9, 3.888438755138785*^9}, {3.88843922439854*^9, 
  3.8884392302478437`*^9}, {3.888442380464739*^9, 3.888442384875863*^9}, {
  3.8884442976814413`*^9, 3.88844430401229*^9}, {3.8884443379052134`*^9, 
  3.888444337906032*^9}, {3.888444614629717*^9, 3.888444614630548*^9}, {
  3.888444658334598*^9, 3.888444658337307*^9}, {3.888444709513844*^9, 
  3.8884447375958138`*^9}, {3.888444955983057*^9, 3.888445027221826*^9}, {
  3.8943510608626447`*^9, 3.894351099766619*^9}, {3.8943523247784133`*^9, 
  3.8943523695864735`*^9}, {3.8944780165864954`*^9, 
  3.8944780265444307`*^9}},ExpressionUUID->"e3941927-0686-439d-ba95-\
86482cf3c8e7"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.888440491564679*^9, 3.8884405101659822`*^9}, {
  3.888442012721933*^9, 3.888442032763092*^9}, {3.88844206606748*^9, 
  3.888442075418255*^9}, {3.8884422884849043`*^9, 3.888442318307048*^9}, {
  3.888444614631508*^9, 3.888444614632825*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"abb0bff8-2151-4437-8da0-9c1093171d9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["dr0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       RowBox[{"dr0", "[", 
        RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
    FractionBox["1", 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["dr0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["dr0", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"dr0", "[", 
        RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
    FractionBox["1", 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.888441176893372*^9, 3.88844138223568*^9}, {
  3.888441489860241*^9, 3.888441491958403*^9}, {3.8884442976861267`*^9, 
  3.8884443040180492`*^9}, {3.88844461463374*^9, 3.888444614636672*^9}, {
  3.888445043112694*^9, 3.88844506125869*^9}, {3.8943511090076504`*^9, 
  3.8943511183303986`*^9}, {3.8943523742953444`*^9, 3.894352378700192*^9}, {
  3.8944780299535027`*^9, 
  3.894478031848357*^9}},ExpressionUUID->"86971e6a-d15b-4af9-beb6-\
61bb7e154423"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.888442021384953*^9, 3.8884420372111807`*^9}, {
  3.888442078235156*^9, 3.888442084679088*^9}, {3.8884423380230227`*^9, 
  3.8884423465823603`*^9}, {3.888444658340633*^9, 3.888444658345468*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e3fe5c9f-1d56-43ee-9464-ad11677e6c19"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["dmr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
   FractionBox["1", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"r0", "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]]}]}]}], "Input",
 CellChangeTimes->{
  3.888441384648779*^9, {3.88844147531995*^9, 3.8884414777991457`*^9}, {
   3.88844156429086*^9, 3.888441658764406*^9}, {3.888444297689183*^9, 
   3.888444304021359*^9}, {3.888444658348456*^9, 3.888444658353621*^9}, {
   3.888445066048728*^9, 3.8884450738158197`*^9}, {3.894351123536209*^9, 
   3.8943511272304263`*^9}, {3.8943523821545563`*^9, 3.894352400106884*^9}, {
   3.894477971328624*^9, 
   3.8944779735846815`*^9}},ExpressionUUID->"59104298-4e68-444f-b76d-\
5afc6d015cc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["dmr0", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "+", "z"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
   FractionBox["1", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.888441668802109*^9, 3.888441724046571*^9}, {
   3.888444297691142*^9, 3.888444304024685*^9}, {3.888444658356473*^9, 
   3.888444658358942*^9}, {3.8884450790481577`*^9, 3.888445082267803*^9}, 
   3.8943511312375245`*^9, {3.894352393507207*^9, 3.894352406103511*^9}, 
   3.8944779779526215`*^9},ExpressionUUID->"93f690ed-fdab-4c2a-87d2-\
6ef5062de72e"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.888442041484396*^9, 3.8884420619778957`*^9}, {
  3.8884423504947577`*^9, 3.888442357789463*^9}, {3.888444709519452*^9, 
  3.888444709523822*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"05192149-f0c9-4167-aa08-0ad38faf274d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["dR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
   FractionBox["1", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["dR", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
   FractionBox["1", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}]}], "Input",
 CellChangeTimes->{{3.888441726547146*^9, 3.888441746037835*^9}, {
  3.8884418002501783`*^9, 3.888441952079647*^9}, {3.888444337908256*^9, 
  3.8884443379091053`*^9}, {3.888444709525051*^9, 3.888444709527964*^9}, {
  3.888445092048737*^9, 3.888445110076037*^9}, {3.8943511348717933`*^9, 
  3.89435115661078*^9}, {3.8943524095635633`*^9, 3.894352422046805*^9}, {
  3.89447803589732*^9, 
  3.894478045512332*^9}},ExpressionUUID->"513d4834-4236-4b44-9c7a-\
91890e4080ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "z"], 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.888442055227994*^9, 3.8884420949714622`*^9}, {
  3.888442364530817*^9, 3.888442372622122*^9}, {3.888444737597739*^9, 
  3.888444737600862*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"bd2a83e6-6a93-4a78-936d-e1ee8b3538ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["dmR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
   FractionBox["1", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["dmR", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"R", "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]]}]}]}], "Input",
 CellChangeTimes->{{3.8884419549731073`*^9, 3.888441967365921*^9}, {
   3.8884421211146317`*^9, 3.888442197059888*^9}, 3.888444337910857*^9, {
   3.888444737602724*^9, 3.888444737607047*^9}, {3.8884451196407843`*^9, 
   3.888445129019775*^9}, {3.894351161314567*^9, 3.8943511651868105`*^9}, {
   3.8943524247199907`*^9, 3.894352432424671*^9}, {3.8944779576815543`*^9, 
   3.8944779588403687`*^9}},ExpressionUUID->"18c0b060-b654-4948-8abf-\
b8a15fc03c48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["dmR", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "+", "z"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"dmR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], "3"]]}], "+", 
    FractionBox["1", 
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8884422035167103`*^9, 3.8884422632995872`*^9}, 
   3.888444337912263*^9, {3.888444737609786*^9, 3.888444737612364*^9}, {
   3.888445131903722*^9, 3.888445134767548*^9}, 3.894352230812969*^9, {
   3.8943524364788513`*^9, 3.8943524400909195`*^9}, 
   3.8944779629816246`*^9},ExpressionUUID->"209d233c-a6df-47d4-bca5-\
b898683508de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kretschmann", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8884199666489363`*^9, 3.888419987138996*^9}, 
   3.888421073954501*^9, {3.888435903350449*^9, 3.888435906332941*^9}, 
   3.888436125675893*^9, 3.888438855526443*^9, 3.888443583398799*^9, 
   3.888443922542521*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"607c7962-ae75-44d4-9a3a-97b0ec061ab1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"nu", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["V0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"R", "+", "z"}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
            FractionBox[
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"r0", "+", "z"}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
            FractionBox[
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
            FractionBox[
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]]}], ")"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox["V0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["r", "2"], 
             SuperscriptBox[
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
            FractionBox["1", 
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "-", 
            FractionBox[
             SuperscriptBox["r", "2"], 
             SuperscriptBox[
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
            FractionBox["1", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "+", 
            FractionBox[
             SuperscriptBox["r", "2"], 
             SuperscriptBox[
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
            FractionBox["1", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "-", 
            FractionBox[
             SuperscriptBox["r", "2"], 
             SuperscriptBox[
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
            FractionBox["1", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}]}], ")"}]}], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["V0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox["1", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "+", "z"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", "r", " ", 
      SuperscriptBox["V0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox["1", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox["1", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox["1", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox["1", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["r", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
        FractionBox["r", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox["r", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox["r", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["V0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", "V0", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["r", "2"], 
                SuperscriptBox[
                 RowBox[{"dmR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
               FractionBox["1", 
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "-", 
               FractionBox[
                SuperscriptBox["r", "2"], 
                SuperscriptBox[
                 RowBox[{"dmr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
               FractionBox["1", 
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "+", 
               FractionBox[
                SuperscriptBox["r", "2"], 
                SuperscriptBox[
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
               FractionBox["1", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "-", 
               FractionBox[
                SuperscriptBox["r", "2"], 
                SuperscriptBox[
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
               FractionBox["1", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "V0", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"R", "+", "z"}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"dmR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
               FractionBox["1", 
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "-", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"dmr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
               FractionBox["1", 
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
               FractionBox["1", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "-", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
                SuperscriptBox[
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
               FractionBox["1", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]}], ")"}], 
          "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["r", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["r", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["r", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "r", " ", 
      SuperscriptBox["V0", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox["1", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox["1", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox["1", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox[
         SuperscriptBox["r", "2"], 
         SuperscriptBox[
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox["1", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["r", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["r", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["r", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "3"]}], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["V0", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["r", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["r", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["r", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "4"]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox["V0", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["r", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["r", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["r", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["r", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "6"]}], "+", 
     RowBox[{"2", " ", "r", " ", 
      SuperscriptBox["V0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         SuperscriptBox["V0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["r", 
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
            FractionBox["r", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "-", 
            FractionBox["r", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "+", 
            FractionBox["r", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"R", "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"R", "+", "z"}], 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "R"}], "+", "z"}], 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["V0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "V0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "r", " ", "V0", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
              FractionBox["1", 
               RowBox[{"dmR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "-", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
              FractionBox["1", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "+", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
              FractionBox["1", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "-", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
              FractionBox["1", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "-", 
           RowBox[{"4", " ", "r", " ", "V0", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
              FractionBox["1", 
               RowBox[{"dmR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
              FractionBox["1", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
              FractionBox["1", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
              FractionBox["1", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "+", 
           RowBox[{"6", " ", "V0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["r", 
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
              FractionBox["r", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "-", 
              FractionBox["r", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]], "+", 
              FractionBox["r", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["3", "8"], " ", 
            SuperscriptBox["V0", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["r", 
                 RowBox[{"dmR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
               FractionBox["r", 
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "-", 
               FractionBox["r", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]], "+", 
               FractionBox["r", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "3"]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["r", 
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
           FractionBox["r", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]], "-", 
           FractionBox["r", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}]], "+", 
           FractionBox["r", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "r", " ", 
      SuperscriptBox["V0", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"R", "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "3"]}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox["V0", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         SuperscriptBox["V0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["r", 
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
            FractionBox["r", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "-", 
            FractionBox["r", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]], "+", 
            FractionBox["r", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "4"]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox["V0", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "6"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.88844482646798*^9, 3.888445200079865*^9, 
  3.888445335588986*^9, 3.8884453967620907`*^9, 3.888457978884618*^9, 
  3.888458048826792*^9, 3.8884582946584682`*^9, 3.888458700924279*^9, 
  3.8884588851115923`*^9, 3.888459285234989*^9, 3.8884594654460077`*^9, 
  3.888461374692863*^9, 3.888528136127445*^9, 3.8890016424816685`*^9, 
  3.889009803740095*^9, 3.889010495032013*^9, 3.889013973450095*^9, 
  3.8890150680401087`*^9, 3.8890170291971493`*^9, 3.889019884653352*^9, 
  3.889020743042277*^9, 3.889079838077218*^9, 3.892783724984783*^9, 
  3.892784533542091*^9, 3.8928076955791144`*^9, 3.8928439349576855`*^9, 
  3.892844290886344*^9, 3.8928466512232275`*^9, 3.892846970183151*^9, 
  3.892848413930983*^9, 3.892851010667116*^9, 3.8928827397540803`*^9, 
  3.894192140188797*^9, 3.8943532998265443`*^9, 3.894366753491392*^9, 
  3.894381985873802*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"60599fcd-96a5-49eb-8353-2222106de3a4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Delta1", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   FractionBox["r", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "+", 
   FractionBox["r", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox["r", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox["r", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta2", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox[
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox["1", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox[
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
   FractionBox["1", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "+", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox[
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox["1", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox[
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
   FractionBox["1", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta3", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"R", "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"r0", "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox[
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta4", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"R", "+", "z"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox["1", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r0", "+", "z"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
   FractionBox["1", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "-", 
   FractionBox["1", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}], "3"]], "+", 
   FractionBox["1", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta5", "[", 
   RowBox[{"r_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"R", "+", "z"}], 
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
   FractionBox[
    RowBox[{"r0", "+", "z"}], 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "R"}], "+", "z"}], 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "r0"}], "+", "z"}], 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]], " "}]}]}], "Input",
 CellChangeTimes->{{3.888456727522241*^9, 3.88845674743502*^9}, {
   3.888456811664137*^9, 3.8884568133838787`*^9}, {3.8884573950404453`*^9, 
   3.888457405308023*^9}, {3.888457441256599*^9, 3.888457443121467*^9}, {
   3.888457581475356*^9, 3.888457591192253*^9}, {3.888457626681108*^9, 
   3.888457628287657*^9}, {3.8884577078318987`*^9, 3.8884577251270313`*^9}, {
   3.8884578226495953`*^9, 3.888457845366432*^9}, {3.888458493069462*^9, 
   3.888458498612949*^9}, {3.8884585660846767`*^9, 3.888458582877612*^9}, {
   3.888458624395361*^9, 3.8884586296355057`*^9}, {3.8884593768056517`*^9, 
   3.888459416761072*^9}, {3.888459658635874*^9, 3.88845971002664*^9}, {
   3.888459743240407*^9, 3.8884597456990023`*^9}, {3.888459804785308*^9, 
   3.8884598093370543`*^9}, {3.8884599171332417`*^9, 3.888459976464278*^9}, {
   3.888460013349331*^9, 3.888460016040327*^9}, {3.8884600963114967`*^9, 
   3.8884601074559803`*^9}, {3.888460214267861*^9, 3.88846045949861*^9}, {
   3.888460495888172*^9, 3.8884606144408617`*^9}, {3.888460657502795*^9, 
   3.888460679169989*^9}, {3.8884607302956*^9, 3.888460762933383*^9}, {
   3.888460796889233*^9, 3.888460854121624*^9}, 3.888460888866521*^9, {
   3.888461028471685*^9, 3.88846103020754*^9}, {3.8884612946509666`*^9, 
   3.888461299203442*^9}, 3.888527907215016*^9, {3.888528094635324*^9, 
   3.888528100735528*^9}, {3.8943547394352264`*^9, 3.8943547972352295`*^9}, {
   3.894477935617527*^9, 
   3.894477951435973*^9}},ExpressionUUID->"900b2438-54e6-4b99-8134-\
fb0cf4950f0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expression for R.R as given in the main text", "Subsection",
 CellChangeTimes->{{3.8890027214639263`*^9, 
  3.8890027469760466`*^9}},ExpressionUUID->"aaf37ce7-273c-4fe3-8899-\
24418bc6fe55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kretschmann2", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"nu", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Delta3", "[", 
             RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Delta2", "[", 
             RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["V0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta4", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}], "+", 
      RowBox[{"4", " ", "r", " ", 
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"Delta2", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Delta1", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", "V0", " ", 
              RowBox[{"(", 
               RowBox[{"Delta2", "[", 
                RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "V0", " ", 
              RowBox[{"(", 
               RowBox[{"Delta4", "[", 
                RowBox[{"r", ",", "z"}], "]"}], ")"}]}]}], ")"}], "2"]}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta1", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "r", " ", 
       SuperscriptBox["V0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"Delta2", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta1", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "3"]}], "+", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       SuperscriptBox["V0", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta1", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "4"]}], "-", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       SuperscriptBox["V0", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta1", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "6"]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Delta1", "[", 
             RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Delta3", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Delta5", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "V0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "r", " ", "V0", " ", 
             RowBox[{"(", 
              RowBox[{"Delta2", "[", 
               RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "-", 
            RowBox[{"4", " ", "r", " ", "V0", " ", 
             RowBox[{"(", 
              RowBox[{"Delta4", "[", 
               RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "+", 
            RowBox[{"6", " ", "V0", " ", 
             RowBox[{"(", 
              RowBox[{"Delta1", "[", 
               RowBox[{"r", ",", "z"}], "]"}], ")"}]}], "-", 
            RowBox[{
             FractionBox["3", "8"], " ", 
             SuperscriptBox["V0", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Delta1", "[", 
                RowBox[{"r", ",", "z"}], "]"}], ")"}], "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"Delta1", "[", 
            RowBox[{"r", ",", "z"}], "]"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta5", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "r", " ", 
       SuperscriptBox["V0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"Delta3", "[", 
         RowBox[{"r", ",", "z"}], "]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta5", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "3"]}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox["V0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Delta1", "[", 
             RowBox[{"r", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta5", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "4"]}], "-", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       SuperscriptBox["V0", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Delta5", "[", 
          RowBox[{"r", ",", "z"}], "]"}], ")"}], "6"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888456564988945*^9, 3.888456589497871*^9}, {
   3.888456648564392*^9, 3.888456697496997*^9}, {3.888457470781851*^9, 
   3.888457488282422*^9}, {3.888457647535267*^9, 3.888457663704111*^9}, {
   3.88845776685559*^9, 3.888457774355205*^9}, {3.888457878714361*^9, 
   3.888457890371992*^9}, {3.888457928699646*^9, 3.888457932304137*^9}, 
   3.88845942363349*^9, 3.888528087531299*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a9e932f6-61f8-4884-aa01-69c0009489a4"],

Cell["", "Text",
 CellChangeTimes->{{3.888528062571101*^9, 
  3.8885280625717077`*^9}},ExpressionUUID->"258a539d-4476-4786-a77c-\
71c48aebbe25"],

Cell["Confirmation:", "Text",
 CellChangeTimes->{{3.88900276321917*^9, 
  3.889002768011176*^9}},ExpressionUUID->"ffbe1109-194b-4243-9c11-\
aff4fa6ec850"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dif", " ", "=", " ", 
  RowBox[{"Kretschmann2", " ", "-", " ", "Kretschmann"}]}]], "Input",
 CellChangeTimes->{{3.888528071397689*^9, 3.8885280762770367`*^9}, {
  3.888528110169958*^9, 3.888528117321913*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"816208b6-f554-462c-b68c-f43c25080289"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.888528136289171*^9, 3.8890016428438168`*^9, 3.8890098038357687`*^9, 
   3.889010495130012*^9, 3.889013973551092*^9, 3.889015068127138*^9, 
   3.889017029321146*^9, 3.889019884767354*^9, {3.88902074313328*^9, 
   3.889020771251525*^9}, 3.8890798381485033`*^9, 3.8927837250467834`*^9, 
   3.892784533636091*^9, 3.892807695649113*^9, 3.8928439350186553`*^9, 
   3.8928442909603467`*^9, 3.8928466512872276`*^9, 3.8928469702331495`*^9, 
   3.8928484139969835`*^9, 3.892851010735116*^9, 3.892882739812104*^9, 
   3.8941921402467976`*^9, 3.894354814713575*^9, 3.8943667535443373`*^9, 
   3.894381985932805*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"80ff6210-7de7-431f-9cb2-14098ddc7609"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Limits of R.R along the axis r->0", "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 
  3.8890201813759995`*^9}},ExpressionUUID->"b5a78dc8-3433-4f25-be82-\
f2fd33d5c269"],

Cell["\<\
Explicit expression for evaluating limits, using the approximation nu[r,z]\
\[TildeTilde]0:\
\>", "Text",
 CellChangeTimes->{{3.88900276321917*^9, 3.889002768011176*^9}, {
  3.8890149635408163`*^9, 3.889014977624669*^9}, {3.889020412101692*^9, 
  3.889020465925878*^9}},ExpressionUUID->"48717ff9-da07-467f-ac8d-\
40d648771663"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KretschmannExplicit", "=", 
  RowBox[{"Kretschmann2", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "->", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "->", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "R"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", "R"}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"nu", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "->", " ", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.889014884388013*^9, 3.8890149510016756`*^9}, {
   3.88901501982694*^9, 3.8890150421827326`*^9}, {3.8890150853701963`*^9, 
   3.8890151119782925`*^9}, 3.889015576619746*^9, {3.8890170010537176`*^9, 
   3.8890170091274986`*^9}, {3.8890204993964243`*^9, 
   3.8890205286306906`*^9}, {3.8890206208515854`*^9, 3.889020634782035*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"55999ec9-83ca-43b0-9483-3812df40cae7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox["V0", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "+", "z"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "-", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", "r", " ", 
     SuperscriptBox["V0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
       FractionBox["r", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox["r", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox["r", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "r", " ", 
     SuperscriptBox["V0", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
       FractionBox[
        SuperscriptBox["r", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["r", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["V0", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["r", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     SuperscriptBox["V0", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["r", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "6"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "r", " ", 
     SuperscriptBox["V0", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"R", "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"r0", "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox[
         RowBox[{"R", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     SuperscriptBox["V0", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox[
         RowBox[{"R", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "6"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["V0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           FractionBox[
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["V0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["r", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "-", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
           FractionBox[
            SuperscriptBox["r", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "-", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
           FractionBox[
            SuperscriptBox["r", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
           FractionBox[
            SuperscriptBox["r", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     SuperscriptBox["V0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"R", "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"r0", "+", "z"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "R"}], "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"R", "+", "z"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "r0"}], "+", "z"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
       FractionBox[
        RowBox[{"r0", "+", "z"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["V0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["r", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     SuperscriptBox["V0", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox[
         RowBox[{"R", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["V0", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["r", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["V0", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["r", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox["r", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", "V0", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "-", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "-", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "+", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "+", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "V0", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "-", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "-", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "+", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]], "+", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}]}], 
          ")"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["V0", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
        FractionBox[
         RowBox[{"R", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "V0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["r", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
          FractionBox["r", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
          FractionBox["r", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
          FractionBox["r", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "r", " ", "V0", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["r", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "-", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox[
              SuperscriptBox["r", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "-", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
             FractionBox[
              SuperscriptBox["r", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
             FractionBox[
              SuperscriptBox["r", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}], "-", 
          RowBox[{"4", " ", "r", " ", "V0", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "-", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "+", "z"}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "-", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}], "+", 
          RowBox[{"6", " ", "V0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["r", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
             FractionBox["r", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox["r", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox["r", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           SuperscriptBox["V0", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["r", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], "2"]}]]]}], "-", 
              FractionBox["r", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "+", "z"}], ")"}], "2"]}]]], "+", 
              FractionBox["r", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], "2"]}]]], "+", 
              FractionBox["r", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]]}], ")"}], 
            "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.889015577094201*^9, 3.8890170293681765`*^9, 3.8890198848083515`*^9, {
   3.889020617748087*^9, 3.889020635745308*^9}, 3.8890207825969872`*^9, 
   3.889079851220126*^9, 3.8927837250847836`*^9, 3.8927845336870904`*^9, 
   3.8928076956881447`*^9, 3.8928439350566854`*^9, 3.8928442910033445`*^9, 
   3.892846651334231*^9, 3.8928469702641497`*^9, 3.892848414032983*^9, 
   3.8928510107771153`*^9, 3.8928827398637347`*^9, 3.8941921402967978`*^9, 
   3.8943548379299903`*^9, 3.8943667535903683`*^9, 3.894381985977803*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"791a3e5c-a89b-4c9e-b464-45766ae5b0b2"]
}, Open  ]],

Cell["Limit r->0 for z=0 (point between the two rods)", "Text",
 CellChangeTimes->{{3.8890201963220167`*^9, 3.889020213126039*^9}, {
  3.8890202523090973`*^9, 
  3.889020297960091*^9}},ExpressionUUID->"409ac082-b6d3-4dee-8fae-\
22e6cababed2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"KretschmannExplicit", "/.", 
      RowBox[{"z", "->", " ", "0"}]}], ",", 
     RowBox[{"r", "->", " ", "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r0", ">", "0"}], ",", 
     RowBox[{"R", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890151328977284`*^9, 3.889015162927684*^9}, {
  3.8890152980359874`*^9, 3.8890153034734087`*^9}, {3.8890153851138363`*^9, 
  3.889015412682536*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"ac9f56b0-6727-4ff9-8438-d4ceea1ebed9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"R", "-", "r0"}], ")"}], "4"], " ", 
   SuperscriptBox["V0", "4"]}], 
  RowBox[{
   SuperscriptBox["R", "4"], " ", 
   SuperscriptBox["r0", "4"]}]]], "Output",
 CellChangeTimes->{3.8890152956540985`*^9, 3.889015333186508*^9, 
  3.889015573712158*^9, 3.889017031244173*^9, 3.8890198866663504`*^9, 
  3.8890207946172657`*^9, 3.889079861403655*^9, 3.8927837270878005`*^9, 
  3.892784535568674*^9, 3.892807697605654*^9, 3.8928439370066724`*^9, 
  3.8928442929071093`*^9, 3.892846653100625*^9, 3.8928469720289655`*^9, 
  3.892848415797449*^9, 3.8928510125164356`*^9, 3.8928827416377363`*^9, 
  3.8941921422925835`*^9, 3.8943548468813114`*^9, 3.8943667554405737`*^9, 
  3.894381987876834*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"10d33389-29b9-4e9f-b3b1-3c2fc6f6c4b0"]
}, Open  ]],

Cell["Limit r->0 for z=2r0 (point within the upper rod)", "Text",
 CellChangeTimes->{{3.8890203129908333`*^9, 
  3.889020325247111*^9}},ExpressionUUID->"fb1b52aa-72ff-41d9-afb6-\
8996324a1428"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"KretschmannExplicit", "/.", 
      RowBox[{"z", "->", 
       RowBox[{"2", "r0"}]}]}], ",", 
     RowBox[{"r", "->", " ", "0"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r0", ">", "0"}], ",", 
     RowBox[{"R", ">", 
      RowBox[{"2", "r0"}]}], ",", 
     RowBox[{"V0", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890151328977284`*^9, 3.889015162927684*^9}, {
  3.8890152980359874`*^9, 3.8890153034734087`*^9}, {3.8890153851138363`*^9, 
  3.889015412682536*^9}, {3.8890170581545525`*^9, 3.889017061982832*^9}, {
  3.8890171355477467`*^9, 3.8890171621616287`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"9dcab2b6-dd50-47a1-9b0c-4b6be813db82"],

Cell[BoxData[
 RowBox[{"-", "\[Infinity]"}]], "Output",
 CellChangeTimes->{
  3.889017095577056*^9, {3.8890171443842964`*^9, 3.8890171637596855`*^9}, 
   3.889019907790332*^9, 3.8890208208748293`*^9, 3.889079891178775*^9, 
   3.892783748732594*^9, 3.892784556879876*^9, 3.8928077195939865`*^9, 
   3.8928439583269963`*^9, 3.8928443139485674`*^9, 3.8928466743102245`*^9, 
   3.892846993218545*^9, 3.8928484367988863`*^9, 3.892851033510122*^9, 
   3.892882762487601*^9, 3.8941921639990644`*^9, 3.894354874526126*^9, 
   3.894366777049159*^9, 3.8943820087321863`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"20b5195a-e95f-4e43-bda5-bfbc31fd87ce"]
}, Open  ]],

Cell["Limit r->0 for z=2R (point above the upper rod)", "Text",
 CellChangeTimes->{{3.8890203637341404`*^9, 
  3.889020373334141*^9}},ExpressionUUID->"a7a7fecc-0655-4ec6-bb9d-\
0e5ba2576857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"KretschmannExplicit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", "200"}], ",", 
      RowBox[{"R", "->", " ", "100"}], ",", 
      RowBox[{"r0", "->", " ", "1"}], ",", 
      RowBox[{"V0", "->", " ", "0.01"}]}], "}"}]}], ",", 
   RowBox[{"r", "->", " ", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890198020260086`*^9, 3.889019897844661*^9}, {
   3.8890200005028934`*^9, 3.889020049460707*^9}, {3.889020082433923*^9, 
   3.8890200936696587`*^9}, 3.889020381014213*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"203fbca4-366e-4ae7-b904-4e2b1bf79bf4"],

Cell[BoxData[
 RowBox[{"-", "2.800580629403308`*^-13"}]], "Output",
 CellChangeTimes->{{3.8890199872681932`*^9, 3.8890200032383738`*^9}, {
   3.889020054996157*^9, 3.8890200942571864`*^9}, 3.88902039010695*^9, 
   3.8890208266107616`*^9, 3.8890798967244296`*^9, 3.8927837490365944`*^9, 
   3.892784557209449*^9, 3.8928077198993444`*^9, 3.8928439586319957`*^9, 
   3.8928443142747164`*^9, 3.8928466746116333`*^9, 3.8928469935165462`*^9, 
   3.8928484370918846`*^9, 3.892851033805729*^9, 3.89288276279035*^9, 
   3.8941921643100657`*^9, 3.894354880493241*^9, 3.894366777358078*^9, 
   3.8943820090602207`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b8b008fd-1278-4af8-b3e5-63c0cdcf4451"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Energy density", "Section"]], "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 3.8890201813759995`*^9}, {
  3.8928434384336343`*^9, 3.8928434435657015`*^9}, {3.8943796565935073`*^9, 
  3.8943796620850477`*^9}},ExpressionUUID->"bd9d6667-1bcc-4813-b454-\
5ce80d7fabfe"],

Cell["Eq. (68):", "Text",
 CellChangeTimes->{{3.8943823120407333`*^9, 
  3.894382319813431*^9}},ExpressionUUID->"f17c31ab-75f1-40ff-bdd0-\
79308f871c4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ricci", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", "\[Pi]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.894381945406391*^9, 3.8943819561578484`*^9}, {
  3.8943820160788827`*^9, 3.89438204332063*^9}, {3.8943820791916113`*^9, 
  3.8943820797226496`*^9}, {3.894382210570613*^9, 3.8943822178392506`*^9}, {
  3.89438233660007*^9, 3.894382340959654*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e7efdf9b-4503-43aa-b4a2-677a6761c024"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     RowBox[{"nu", "[", 
      RowBox[{"r", ",", "z"}], "]"}]}]], " ", 
   SuperscriptBox["V0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"R", "+", "z"}], 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
        FractionBox[
         RowBox[{"r0", "+", "z"}], 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox[
         RowBox[{"R", "-", "z"}], 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "r0"}], "+", "z"}], 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8943819481741343`*^9, 3.8943819568384523`*^9}, {
   3.8943820090771885`*^9, 3.894382045289946*^9}, 3.8943820801301584`*^9, 
   3.894382219614033*^9, 3.8943823458118963`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"a56f5602-14ee-4d42-91d0-ad19ae8a7bc0"]
}, Open  ]]
}, Open  ]],

Cell["", "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 3.8890201813759995`*^9}, {
  3.8928434384336343`*^9, 
  3.8928434480146904`*^9}},ExpressionUUID->"34586f78-c815-425f-a4ea-\
ed32d93adec5"],

Cell[TextData[StyleBox["Komar mass", "Section"]], "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 3.8890201813759995`*^9}, {
  3.8928434384336343`*^9, 
  3.8928434435657015`*^9}},ExpressionUUID->"68caa8c2-3c95-42a3-a19b-\
e2ca8a877949"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2-form \[FivePointedStar]d\[Xi] needed for computing \
the Komar mass inside cylinders ", "Subsection"]], "Section",
 CellChangeTimes->{{3.8890027845951805`*^9, 3.8890028625992765`*^9}, {
   3.8890029016316385`*^9, 3.889002902097337*^9}, 3.8891111697089915`*^9, 
   3.889111258957172*^9, {3.892783434148546*^9, 
   3.8927834724290686`*^9}},ExpressionUUID->"e05d6efd-bdda-40c6-bb61-\
5745b0a8bdb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}]}], 
   ";"}], "      "}]], "Input",
 CellChangeTimes->{{3.8877205627448187`*^9, 3.887720672623307*^9}, {
   3.887720703559705*^9, 3.887720751055686*^9}, {3.887720795213834*^9, 
   3.887720796762665*^9}, {3.8877209917849483`*^9, 3.887720999577743*^9}, {
   3.887721280468111*^9, 3.8877214169153023`*^9}, {3.887721484950535*^9, 
   3.887721613274323*^9}, {3.8877219191318693`*^9, 3.887721950300083*^9}, {
   3.8877229830320044`*^9, 3.8877230081157513`*^9}, {3.887729977826647*^9, 
   3.8877299827225018`*^9}, 3.8877300469179564`*^9, {3.887730235566601*^9, 
   3.88773026955684*^9}, 3.887731078828516*^9, {3.887732357577918*^9, 
   3.887732358589559*^9}, {3.887735679036408*^9, 3.887735767451972*^9}, {
   3.887735834090721*^9, 3.887735911406331*^9}, {3.887736152124908*^9, 
   3.887736155280533*^9}, {3.887736675964425*^9, 3.887736703411539*^9}, {
   3.887736767490415*^9, 3.887736885001383*^9}, {3.887736958724753*^9, 
   3.887737016086479*^9}, {3.887737082006933*^9, 3.887737084915433*^9}, {
   3.887737171164658*^9, 3.887737199905932*^9}, {3.88773729433512*^9, 
   3.8877373792382393`*^9}, {3.8877377067978487`*^9, 3.8877377085878067`*^9}, 
   3.887737742568461*^9, {3.887737911668413*^9, 3.887737922816053*^9}, 
   3.887737995799798*^9, {3.889003472040762*^9, 3.889003514088784*^9}, {
   3.8890106575146413`*^9, 3.889010659473977*^9}, 3.889111364690874*^9, {
   3.892783492814438*^9, 3.892783506314294*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"017ae274-0007-4221-b75c-e70483a30409"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]cov", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gmet", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"\[Xi]", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.887737810909132*^9, {3.887737888046217*^9, 3.887737889811631*^9}, 
   3.8877379450394917`*^9, {3.887754660157277*^9, 3.887754679105124*^9}, {
   3.889003540784773*^9, 3.889003562360778*^9}, 3.889003594445067*^9, {
   3.8890038247456703`*^9, 3.8890038252028074`*^9}, 3.892783510027527*^9, {
   3.8927845128897085`*^9, 3.892784514874398*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"a1c41679-c76c-4fb5-aa7d-00ca72f38767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "V0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", 
      RowBox[{"2", " ", "r0"}], "-", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.887757596630909*^9, 3.887757638616117*^9, 3.887804742492041*^9, 
   3.887805009144662*^9, 3.887805126827448*^9, 3.8878056991159973`*^9, 
   3.887807348661631*^9, 3.887807408540711*^9, 3.887808594051293*^9, 
   3.887811207915391*^9, 3.887843120302568*^9, 3.887843369990003*^9, 
   3.8878434228558807`*^9, 3.887850452508328*^9, 3.888419442503442*^9, 
   3.888420021717655*^9, 3.8884208419443407`*^9, 3.888421087509898*^9, 
   3.8884358267186604`*^9, 3.8884359154723263`*^9, 3.888436096059219*^9, 
   3.8884373649267473`*^9, {3.888437625847682*^9, 3.888437654225281*^9}, 
   3.888438065854513*^9, 3.888439004186161*^9, 3.888439050786956*^9, 
   3.8884392533060093`*^9, 3.888442481698604*^9, 3.8884434398020573`*^9, 
   3.888443596809243*^9, 3.8884439393453197`*^9, 3.888443991972445*^9, 
   3.888444825133197*^9, 3.888445198711216*^9, 3.88844533381085*^9, 
   3.888445395010839*^9, 3.888457977585739*^9, 3.888458047133122*^9, 
   3.8884582118568907`*^9, 3.888458292943169*^9, 3.888458699305489*^9, 
   3.888458883492221*^9, 3.888459283765077*^9, 3.8884594639396257`*^9, 
   3.888461372971917*^9, 3.888528134794104*^9, {3.8890016195654287`*^9, 
   3.8890016389810247`*^9}, 3.8890035694064455`*^9, 3.889003831637935*^9, 
   3.889009804048089*^9, 3.8890104951535463`*^9, 3.889010676804345*^9, 
   3.88901397377009*^9, 3.8890170315371757`*^9, 3.8890199875071726`*^9, 
   3.889020842841793*^9, 3.8927838830515027`*^9, 3.892784695763665*^9, 
   3.892807859380986*^9, 3.8928439586689663`*^9, 3.8928443143177166`*^9, 
   3.8928466746576333`*^9, 3.892846993560546*^9, 3.892848437135915*^9, 
   3.8928510338527308`*^9, 3.89288276283335*^9, 3.8941921643520675`*^9, 
   3.894356772975276*^9, 3.894366777398796*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"208f4646-8db7-4ced-a72b-26650b1fb784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d\[Xi]", ":=", 
  RowBox[{"d\[Xi]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Xi]cov", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chrst", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"\[Xi]cov", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", "d\[Xi]", "]"}]}], "Input",
 CellChangeTimes->{{3.8875026253137712`*^9, 3.887502626928825*^9}, {
   3.887717474427917*^9, 3.88771754770621*^9}, {3.88771760249549*^9, 
   3.887717656907799*^9}, {3.8877177234520807`*^9, 3.887717892264785*^9}, {
   3.887718145982263*^9, 3.887718156225582*^9}, 3.8877183475686913`*^9, 
   3.88771839934899*^9, {3.887720597629077*^9, 3.88772059789085*^9}, {
   3.887720701075107*^9, 3.887720701355876*^9}, {3.8877210186657763`*^9, 
   3.8877210529230967`*^9}, {3.887732364433571*^9, 3.887732365509469*^9}, {
   3.887737573703332*^9, 3.887737576694005*^9}, {3.887738067536478*^9, 
   3.8877380866862717`*^9}, {3.887738151853442*^9, 3.887738153821053*^9}, {
   3.88773820612148*^9, 3.887738217516839*^9}, {3.8877382542971087`*^9, 
   3.887738254711824*^9}, {3.8890038549875374`*^9, 3.8890039151695333`*^9}, {
   3.8927835155710983`*^9, 3.8927835359399843`*^9}},
 NumberMarks->False,
 CellLabel->"In[70]:=",ExpressionUUID->"d712aaf4-eca7-4dae-88d4-c89157e11bf1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "r", " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "4"], " ", "r", " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{"R", "-", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"R", "+", "z"}], 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{"r0", "-", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887757596652687*^9, 3.887757638643426*^9, 3.887804742515868*^9, 
   3.887805011070278*^9, 3.887805126859634*^9, 3.887805699144896*^9, 
   3.887807348676507*^9, 3.887807408565753*^9, 3.887808594081131*^9, 
   3.887811207938183*^9, 3.887843120316264*^9, 3.887843371908477*^9, 
   3.8878434228940277`*^9, 3.88785045253784*^9, 3.8884194425155973`*^9, 
   3.888420021733615*^9, 3.888420841955779*^9, 3.888421087526433*^9, 
   3.888435826731491*^9, 3.88843591548529*^9, 3.8884360960865507`*^9, 
   3.888437364937727*^9, {3.8884376258583317`*^9, 3.888437654237438*^9}, 
   3.888438065867577*^9, 3.888439004197364*^9, 3.888439050801578*^9, 
   3.888439253334804*^9, 3.888442481729051*^9, 3.888443439817178*^9, 
   3.888443596821205*^9, 3.888443939356113*^9, 3.888443991987836*^9, 
   3.888444825147434*^9, 3.888445198726259*^9, 3.88844533383788*^9, 
   3.888445395036852*^9, 3.8884579775983973`*^9, 3.88845804716083*^9, 
   3.888458211943366*^9, 3.888458292968603*^9, 3.888458699330846*^9, 
   3.888458883519063*^9, 3.8884592837810297`*^9, 3.888459463966618*^9, 
   3.888461373000396*^9, 3.888528134808714*^9, {3.8890016195914316`*^9, 
   3.8890016390000253`*^9}, 3.889003932489476*^9, 3.8890098042490883`*^9, 
   3.889010495333909*^9, 3.8890106769777207`*^9, 3.889013973969085*^9, 
   3.8890170317381773`*^9, 3.8890199877241764`*^9, 3.88902086016542*^9, 
   3.8927838831415014`*^9, 3.892784695838662*^9, 3.8928078594619813`*^9, 
   3.8928439587839675`*^9, 3.892844314433716*^9, 3.8928466747746334`*^9, 
   3.892846993676545*^9, 3.892848437250886*^9, 3.892851033968728*^9, 
   3.8928827629493494`*^9, 3.8941921644720664`*^9, 3.8943567732282753`*^9, 
   3.894366777643796*^9},
 CellLabel->
  "Out[71]//MatrixForm=",ExpressionUUID->"90063689-5b64-4a97-b3fc-\
dac9bd8fa2c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Xi]", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.889011529646641*^9, 3.8927835408870587`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"f31585f9-b2e8-41ba-9f4d-39a0521c9f1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.889011530555569*^9, 3.88901397400119*^9, 
  3.8890170317685432`*^9, 3.8890199877471476`*^9, 3.8890208602519045`*^9, 
  3.8927838831675024`*^9, 3.8927846958606653`*^9, 3.892807859487982*^9, 
  3.892843958800356*^9, 3.8928443144537163`*^9, 3.8928466747966347`*^9, 
  3.892846993697546*^9, 3.8928484372729025`*^9, 3.892851033993728*^9, 
  3.8928827629703503`*^9, 3.8941921644900937`*^9, 3.894356773245281*^9, 
  3.894366777660799*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"6f2fcbc3-496a-4043-8949-7fd68b35a11d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LeviCivita", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "-", "m"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "-", "n"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"k", "-", "m"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"k", "-", "n"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "-", "n"}], ")"}]}], "12"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5691606762093153`*^9, 3.5691607339609013`*^9}, {
   3.569160807800126*^9, 3.569160854625258*^9}, 3.569160885432556*^9, {
   3.569249237924431*^9, 3.569249238301303*^9}, {3.569308264992647*^9, 
   3.569308270217628*^9}, {3.572176171956189*^9, 3.572176176088278*^9}, 
   3.572177367222982*^9, 3.572177556930881*^9, {3.572264306510676*^9, 
   3.572264319475943*^9}, 3.5722644962600307`*^9, 3.577616656203979*^9, 
   3.577617012000525*^9, {3.674495526521948*^9, 3.6744955270962687`*^9}, {
   3.674495570946556*^9, 3.6744955714782953`*^9}, {3.8883210511534414`*^9, 
   3.888321054281558*^9}, {3.888321153255918*^9, 3.8883211743554974`*^9}, 
   3.8890210201315937`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"92c7faa2-457b-4540-a1f3-0e262eb957b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"LeviCivita", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8890138771485925`*^9, 3.889013885056788*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"43ee388e-33bf-45cf-8f2a-b4b7dc3576f3"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.889013885702712*^9, 3.8890139740604286`*^9, 
  3.889017031842543*^9, 3.8890199878215814`*^9, 3.8890208798516226`*^9, 
  3.8927837495126305`*^9, 3.8927845577549467`*^9, 3.8928077204421844`*^9, 
  3.8928439588219028`*^9, 3.892844314475747*^9, 3.8928466748237004`*^9, 
  3.8928469937215776`*^9, 3.8928484372977347`*^9, 3.8928510340187874`*^9, 
  3.8928827629933496`*^9, 3.8941921645120664`*^9, 3.894356781934059*^9, 
  3.894366777681797*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"1df64487-67bb-4696-9df4-25a77860c991"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[FivePointedStar]d\[Xi]", ":=", 
  RowBox[{"\[FivePointedStar]d\[Xi]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sqrtmg", "*", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivita", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "s"}], "]"}], "]"}], 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}], " ", 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "p"}], "]"}], "]"}], 
          RowBox[{"d\[Xi]", "[", 
           RowBox[{"[", 
            RowBox[{"p", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", 
  RowBox[{"FS", "[", "\[FivePointedStar]d\[Xi]", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.887722190673942*^9, 3.88772219373921*^9}, {
   3.887722223968193*^9, 3.887722267274084*^9}, {3.887722300828746*^9, 
   3.887722336288013*^9}, {3.887722397495948*^9, 3.887722673979278*^9}, {
   3.8877227536065207`*^9, 3.887722764628914*^9}, {3.887722887364222*^9, 
   3.887722888898324*^9}, {3.887732372106051*^9, 3.88773237638955*^9}, {
   3.8877382714220552`*^9, 3.88773830411165*^9}, {3.887738514729443*^9, 
   3.887738516080886*^9}, {3.887738571592099*^9, 3.8877385728468*^9}, {
   3.8877390607820063`*^9, 3.887739061107925*^9}, {3.8877391325171747`*^9, 
   3.88773913308039*^9}, {3.887741020779787*^9, 3.887741025413357*^9}, {
   3.887741260713646*^9, 3.887741289732238*^9}, {3.8877414520792828`*^9, 
   3.887741456859981*^9}, {3.887741540037855*^9, 3.887741546265073*^9}, {
   3.8877551496289062`*^9, 3.88775515000747*^9}, {3.887755197515966*^9, 
   3.887755198138188*^9}, {3.887755391437317*^9, 3.887755442298531*^9}, {
   3.887755515209643*^9, 3.887755519395061*^9}, {3.887755579515787*^9, 
   3.887755580012044*^9}, {3.88775564683363*^9, 3.887755651814588*^9}, {
   3.888419100741233*^9, 3.8884191276361313`*^9}, {3.888419203365591*^9, 
   3.888419203573577*^9}, {3.8884456101437187`*^9, 3.88844561686318*^9}, {
   3.8890041167623625`*^9, 3.889004142761256*^9}, {3.88900424299331*^9, 
   3.8890042875287395`*^9}, 3.889013936507786*^9, {3.892783554114452*^9, 
   3.8927835746265097`*^9}},
 NumberMarks->False,
 CellLabel->"In[75]:=",ExpressionUUID->"a3cd3b6c-864c-4f43-af04-92834735895f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"V0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"R", "+", "z"}], 
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
          FractionBox[
           RowBox[{"r0", "+", "z"}], 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]], "+", 
          FractionBox[
           RowBox[{"R", "-", "z"}], 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "r0"}], "+", "z"}], 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], 
       RowBox[{"2", " ", "r"}]], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]},
     {
      FractionBox[
       RowBox[{"V0", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]], "-", 
          FractionBox[
           RowBox[{"r0", "+", "z"}], 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "R"}], "+", "z"}], 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]], "+", 
          FractionBox[
           RowBox[{"r0", "-", "z"}], 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], 
       RowBox[{"2", " ", "r"}]], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "-", "z"}], ")"}], " ", 
                 RowBox[{"dmr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "+", "z"}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], " ", 
                  RowBox[{"dmr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], " ", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "-", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "R"}], "+", 
          RowBox[{"2", " ", "r0"}], "+", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], " ", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "-", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887756006285364*^9, 3.887756825731761*^9, 3.887757110454381*^9, 
   3.8877573058004293`*^9, 3.887757596715185*^9, 3.8877576387801447`*^9, 
   3.8878047425766983`*^9, 3.887805011182328*^9, 3.887805127029792*^9, 
   3.887805699275053*^9, 3.887807348740428*^9, 3.887807408724339*^9, 
   3.887808594225851*^9, 3.88781120804077*^9, 3.8878431203761806`*^9, 
   3.887843371998588*^9, 3.887843423028409*^9, 3.8878504526883307`*^9, 
   3.888419442567656*^9, 3.888420021798354*^9, 3.888420842008691*^9, 
   3.888421087587644*^9, 3.888435826783484*^9, 3.888435915538611*^9, 
   3.888436096232774*^9, 3.888437364988319*^9, {3.8884376259097223`*^9, 
   3.88843765426408*^9}, 3.888438065924539*^9, 3.8884390042218943`*^9, 
   3.888439050862113*^9, 3.888439253463929*^9, 3.888442481833634*^9, 
   3.8884434398791*^9, 3.888443596873135*^9, 3.888443939410426*^9, 
   3.8884439920509357`*^9, 3.888444825203979*^9, 3.888445198786255*^9, 
   3.888445333969015*^9, 3.888445395138954*^9, 3.8884579776709223`*^9, 
   3.888458047271364*^9, 3.888458214536291*^9, 3.888458293117992*^9, 
   3.888458699462884*^9, 3.888458883648468*^9, 3.888459283861648*^9, 
   3.888459464073102*^9, 3.888461373121607*^9, 3.888528134881768*^9, {
   3.889001619824458*^9, 3.889001639109026*^9}, 3.8890042941307306`*^9, 
   3.8890098086987743`*^9, 3.889010496284587*^9, 3.889010681382723*^9, 
   3.8890139783944263`*^9, 3.8890170361680346`*^9, 3.889019992530554*^9, 
   3.889020893560802*^9, 3.892783884043502*^9, 3.8927846966536927`*^9, 
   3.892807860284011*^9, 3.892843959786189*^9, 3.892844315441744*^9, 
   3.8928466758057303`*^9, 3.892846994702546*^9, 3.8928484382723103`*^9, 
   3.8928510350007877`*^9, 3.8928827639533486`*^9, 3.894192165503096*^9, 
   3.894356783055585*^9, 3.8943667787977962`*^9},
 CellLabel->
  "Out[76]//MatrixForm=",ExpressionUUID->"ffe5bc08-f1b3-4ea4-aeee-\
49cd24a218a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Xi]", "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "4"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8890100483697524`*^9, 3.8890100713815494`*^9}, 
   3.8927835797552786`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"3fd257b2-7b11-414a-82e6-694b03fcea1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["V0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", 
      RowBox[{"2", " ", "r0"}], "-", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], " ", 
       RowBox[{"dR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"dr0", "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"dmR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "-", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.889010048940922*^9, 3.8890100726718855`*^9}, 
   3.8890104963060064`*^9, 3.889010681431981*^9, 3.889013978525426*^9, 
   3.8890170362114487`*^9, 3.8890199925649595`*^9, 3.889020893613802*^9, 
   3.892783884078504*^9, 3.892784696678664*^9, 3.892807860310011*^9, 
   3.8928439598174653`*^9, 3.892844315469751*^9, 3.8928466758577003`*^9, 
   3.8928469947395463`*^9, 3.892848438303278*^9, 3.8928510350321817`*^9, 
   3.8928827639843764`*^9, 3.894192165535552*^9, 3.8943567830835853`*^9, 
   3.8943667788380117`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"c6f9bfe0-bfa5-4bc2-aaf6-e5446b377b62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Xi]", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8890100483697524`*^9, 3.8890100713815494`*^9}, {
   3.8890101174491963`*^9, 3.889010121597683*^9}, 3.8927835871029577`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"ea753737-4c58-4fc8-9d7b-67575500a2c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["V0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", 
      RowBox[{"2", " ", "r0"}], "-", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"R", "+", "z"}], ")"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"dmR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "-", "z"}], ")"}], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "r", " ", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.889010122151963*^9, 3.889010496339593*^9, 
  3.889010681512951*^9, 3.8890139786204557`*^9, 3.88901703630345*^9, 
  3.8890199926690702`*^9, 3.889020893700803*^9, 3.892783884167532*^9, 
  3.892784696701663*^9, 3.892807860317984*^9, 3.892843959838492*^9, 
  3.8928443154918213`*^9, 3.8928466758817005`*^9, 3.892846994767603*^9, 
  3.8928484383263116`*^9, 3.892851035057419*^9, 3.892882764007349*^9, 
  3.894192165555763*^9, 3.8943568092813115`*^9, 3.894366778856043*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3a03e63f-765e-4deb-9623-80084b27c274"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Transformation of  \[FivePointedStar]d\[Xi]  from cylindrical coordinates \
{t,r,\[Phi],z} to spherical coordinates  {t,\[Rho],\[Theta],\[Phi]} \
\>", "Subsection",
 CellChangeTimes->{{3.8098056807974987`*^9, 3.8098056921881504`*^9}, {
  3.8790041988289013`*^9, 3.879004204637993*^9}, {3.8861942862428055`*^9, 
  3.8861942915875463`*^9}, {3.8861943265543933`*^9, 3.8861943272175508`*^9}, {
  3.8863221025348387`*^9, 3.8863221030622854`*^9}, {3.8863221459173393`*^9, 
  3.8863221462483296`*^9}, {3.8863221894472513`*^9, 3.886322190587963*^9}, {
  3.8891127601010976`*^9, 3.889112761283637*^9}, {3.8927855084598837`*^9, 
  3.8927855300906363`*^9}},ExpressionUUID->"7c0524a6-cfb2-47db-944f-\
9222275cff41"],

Cell[CellGroupData[{

Cell[TextData[{
 "Transformation matrix ",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[CapitalLambda]", "\[Alpha]"], 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "7954ea78-c481-4666-8a42-f45c203af30a"],
 " yielding the basis vectors ",
 Cell[BoxData[
  SubscriptBox["e", 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "20029dbd-c3f7-4c72-a497-491fd3e5c315"],
 " of the spherical coordinates  {t,\[Rho],\[Theta],\[Phi]} in terms of their \
components in the basis ",
 Cell[BoxData[
  SubscriptBox["e", "\[Alpha]"]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "a1844516-50e3-46ae-82a9-0edb7dad8402"],
 "  of the cylindrical coordinate system {t,r,\[Phi],z} "
}], "Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
  3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
  3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
  3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
  3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, {
  3.892785539043372*^9, 3.892785554112252*^9}, {3.894192518051814*^9, 
  3.8941925224734287`*^9}, {3.894192556871663*^9, 3.894192592529809*^9}, {
  3.894192850612832*^9, 3.894192873267248*^9}, {3.8943915224871054`*^9, 
  3.8943915306699395`*^9}, {3.894391653166083*^9, 
  3.8943916558227196`*^9}},ExpressionUUID->"c27ae23e-6d6a-4a25-898e-\
9cd0a3c8d556"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"\[Rho]", "*", 
    RowBox[{"Sin", "[", "\[Theta]", " ", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"\[Rho]", "*", 
    RowBox[{"Cos", "[", "\[Theta]", " ", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8789393201540365`*^9, 3.8789393574550123`*^9}, {
   3.886194197260132*^9, 3.8861942005861793`*^9}, {3.8861943458346243`*^9, 
   3.8861943533634076`*^9}, {3.886195444283929*^9, 3.886195444860577*^9}, {
   3.8927855890334816`*^9, 3.892785628970024*^9}, 3.8927856604496202`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"034ec43d-10d5-46fc-8ef6-fc9930b6d76f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TransformMatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "i"], "k"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098114271361704`*^9, 3.809811431575424*^9}, {
   3.879004212702346*^9, 3.8790042387659273`*^9}, {3.8891122110634146`*^9, 
   3.889112216631417*^9}, 3.8941924257424574`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"3e3af2e5-123b-4f69-a365-cfa14b128688"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "TransformMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.809805076604941*^9, 3.809805098252179*^9}, {
   3.8098090577746506`*^9, 3.809809063261965*^9}, 3.809811483743408*^9, {
   3.8790042257483015`*^9, 3.8790042299945097`*^9}, {3.886323935870928*^9, 
   3.886323941788539*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"5e1a5c10-0def-474d-8fd1-4bff1aea5cab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "4"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.886323942234745*^9, 3.886324063017276*^9, 
  3.886324224738125*^9, 3.886324636889247*^9, 3.8863249024047966`*^9, 
  3.8863249556736145`*^9, 3.886358590022747*^9, 3.8863590790963087`*^9, 
  3.8863591137991066`*^9, 3.889112233483823*^9, 3.8891142525992985`*^9, 
  3.8891149263984013`*^9, 3.889116058571375*^9, 3.889116204132948*^9, 
  3.889118883698298*^9, 3.889119113210349*^9, 3.889119489852873*^9, 
  3.892786098640131*^9, 3.8928078900591507`*^9, 3.892843959877781*^9, 
  3.892844315538562*^9, 3.8928467768789682`*^9, 3.8928469959966316`*^9, 
  3.8928484395093913`*^9, 3.892851035094417*^9, 3.892882764053356*^9, 
  3.894192165599764*^9, 3.894356845121866*^9, 3.894366778881013*^9},
 CellLabel->
  "Out[82]//MatrixForm=",ExpressionUUID->"608fa9d6-6e8d-42df-82e1-\
6e07a285fe6c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "1"], "1"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "1"], "2"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "1"], "3"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "1"], "4"]},
        {
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "2"], "1"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "2"], "2"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "2"], "3"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "2"], "4"]},
        {
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "3"], "1"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "3"], "2"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "3"], "3"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "3"], "4"]},
        {
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "4"], "1"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "4"], "2"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "4"], "3"], 
         SubscriptBox[
          OverscriptBox["\[CapitalLambda]", "4"], "4"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"D", "[", 
         RowBox[{"r", ",", "\[Rho]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"r", ",", "\[Phi]"}], "]"}]},
       {"0", 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]", ",", "\[Rho]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]", ",", "\[Theta]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]", ",", "\[Phi]"}], "]"}]},
       {"0", 
        RowBox[{"D", "[", 
         RowBox[{"z", ",", "\[Rho]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"z", ",", "\[Theta]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"z", ",", "\[Phi]"}], "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098093114431596`*^9, 3.8098093114731617`*^9}, {
   3.809809344219034*^9, 3.809809362661089*^9}, 3.8098099440263414`*^9, {
   3.8098099936821814`*^9, 3.809810103166444*^9}, {3.809811204175418*^9, 
   3.8098112051744747`*^9}, 3.8098112976407633`*^9, {3.879004550152335*^9, 
   3.8790045841353755`*^9}, {3.8790046320071526`*^9, 
   3.8790046583738327`*^9}, {3.8790046897908745`*^9, 
   3.8790047403732386`*^9}, {3.8790048292661114`*^9, 3.8790048315880594`*^9}, 
   3.879004876725322*^9, {3.8861954558853827`*^9, 3.8861955059414988`*^9}, {
   3.8863238099459333`*^9, 3.8863238177630844`*^9}, 3.8891122416180677`*^9, 
   3.8891125865026245`*^9, {3.8927857373054543`*^9, 3.892785774151146*^9}, {
   3.892843868624896*^9, 3.8928439174955716`*^9}, {3.89284421857831*^9, 
   3.8928442743413863`*^9}, 3.894171613579052*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"9b8024d3-3135-4423-9535-ff74b8bbd573"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[FivePointedStar]d\[Zeta] matrix in spherical \
coordinates", "Subsection"]], "Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
  3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
  3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
  3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
  3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, {
  3.8863239582387013`*^9, 3.8863239786563826`*^9}, {3.8863592430252223`*^9, 
  3.8863592440183225`*^9}, {3.8891127532441115`*^9, 3.889112754475479*^9}, {
  3.8927858057186947`*^9, 
  3.8927858145573306`*^9}},ExpressionUUID->"e66ea281-3798-4934-a952-\
dd41610fa3ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SphericalMatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Xi]new", 
      RowBox[{"i", ",", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879009796452383*^9, 3.879009820788083*^9}, 
   3.8790098673460317`*^9, {3.879009904514635*^9, 3.879009905274688*^9}, 
   3.8790113275569267`*^9, {3.8790189370151653`*^9, 3.879018945095757*^9}, {
   3.886195120345679*^9, 3.886195122699689*^9}, {3.886322428205209*^9, 
   3.8863224302654204`*^9}, {3.8891126013737555`*^9, 3.889112606543377*^9}, {
   3.8891127749221983`*^9, 3.8891127761204233`*^9}, {3.89278581816089*^9, 
   3.892785830041127*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"f88a72a8-bd55-46da-9b8c-33c9b2aec33f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "SphericalMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.8790096927992125`*^9, 3.8790097076602497`*^9}, {
   3.879018949154081*^9, 3.8790189496491833`*^9}, 3.8863224381436296`*^9, 
   3.886322848442557*^9, 3.8863237875311413`*^9, 3.886359039666526*^9, 
   3.8863590988201838`*^9, 3.892785842329251*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"9b3593b7-44c0-4f87-9022-4299bad75ac2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"1", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"1", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"1", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"1", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"2", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"2", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"2", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"2", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"3", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"3", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"3", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"3", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"4", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"4", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"4", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Xi]new", 
       RowBox[{"4", ",", "4"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8863590994588156`*^9, 3.8863591138684387`*^9}, 
   3.8891126112412605`*^9, 3.889112783476336*^9, 3.8891128219397244`*^9, 
   3.8891142074287343`*^9, 3.889114252652057*^9, 3.889114926446277*^9, 
   3.889116058617272*^9, 3.8891162041622467`*^9, 3.889118883740288*^9, 
   3.8891191132571883`*^9, 3.889119489913385*^9, 3.892786098755043*^9, 
   3.8928078901841507`*^9, 3.8928439599125595`*^9, 3.8928443155725937`*^9, 
   3.8928467769089675`*^9, 3.8928469960306015`*^9, 3.892851035908631*^9, 
   3.892882764851186*^9, 3.8941921656267643`*^9, 3.8943568451478653`*^9, 
   3.894366778907013*^9},
 CellLabel->
  "Out[85]//MatrixForm=",ExpressionUUID->"45f4acf8-0804-40de-9b47-\
11ab76aca0e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Xi]new", 
      RowBox[{"i", ",", "j"}]], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "4"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "1"}], "4"], " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "k"], "i"], 
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "m"], "j"], 
          RowBox[{"\[FivePointedStar]d\[Xi]", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.809812145339249*^9, 3.809812195482117*^9}, {
   3.809812234762364*^9, 3.8098123262565975`*^9}, {3.8790113629600163`*^9, 
   3.8790113759409266`*^9}, {3.8790114082723856`*^9, 
   3.8790114091720204`*^9}, {3.8790114395398884`*^9, 3.87901146607983*^9}, {
   3.8790189735367675`*^9, 3.879018985119708*^9}, {3.8790332099139085`*^9, 
   3.879033211101638*^9}, {3.8790343777853165`*^9, 3.879034383705044*^9}, {
   3.879034417092515*^9, 3.8790344184897676`*^9}, {3.886194726379938*^9, 
   3.8861947269707146`*^9}, {3.8861951447242036`*^9, 3.886195147188038*^9}, 
   3.886195526981247*^9, {3.8891121467469735`*^9, 3.8891121704759207`*^9}, {
   3.8891126632370625`*^9, 3.8891126873966513`*^9}, {3.889112745919406*^9, 
   3.889112747274789*^9}, {3.8891127971746807`*^9, 3.889112811676709*^9}, {
   3.892785873336866*^9, 3.8927858869951725`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"99e78b71-7f39-4b0f-a891-563482774590"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"V0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["R", 
            RowBox[{"dmR", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], "+", 
          FractionBox["r0", 
           RowBox[{"dmr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
          FractionBox["R", 
           RowBox[{"dR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "-", 
          FractionBox["r0", 
           RowBox[{"dr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], ")"}]}], 
       RowBox[{"2", " ", "\[Rho]"}]], 
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Rho]", "+", 
              RowBox[{"R", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", 
             RowBox[{"r0", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
           RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
          RowBox[{"dmr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"R", " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
          RowBox[{"dR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "r0"}], " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
          RowBox[{"dr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], ")"}]}], 
      "0"},
     {
      FractionBox[
       RowBox[{"V0", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["R", 
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "-", 
          FractionBox["r0", 
           RowBox[{"dmr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "-", 
          FractionBox["R", 
           RowBox[{"dR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
          FractionBox["r0", 
           RowBox[{"dr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], ")"}]}], 
       RowBox[{"2", " ", "\[Rho]"}]], "0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "R"}], " ", 
           RowBox[{"dmr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
           RowBox[{"dR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
           RowBox[{"dr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r0", " ", 
              RowBox[{"dR", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "r0"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                RowBox[{"R", " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "\[Rho]", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", 
             RowBox[{"R", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
           RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
          RowBox[{"dmR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Rho]", "+", 
             RowBox[{"r0", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
           RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
          RowBox[{"dmr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "R"}], " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
          RowBox[{"dR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"r0", " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "-", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
          RowBox[{"dr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]]}], ")"}]}], 
      "0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Rho]", "+", 
               RowBox[{"R", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"r0", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]", "-", 
                   RowBox[{"r0", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Rho]"}], "+", 
                   RowBox[{"R", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]]},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "R"}], " ", 
            RowBox[{"dmr0", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r0", " ", 
               RowBox[{"dR", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "r0"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                 RowBox[{"R", " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Rho]", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]", "+", 
                RowBox[{"R", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]", "+", 
                 RowBox[{"r0", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
               RowBox[{"dR", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"\[Rho]", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]", "-", 
                    RowBox[{"r0", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "\[Rho]"}], "+", 
                    RowBox[{"R", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"\[Rho]", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8790190319491873`*^9, 3.8790194995315094`*^9, 3.879031493393964*^9, 
   3.879033224698743*^9, 3.8790332841986065`*^9, 3.8790341848309*^9, {
   3.8790344144547586`*^9, 3.879034429860778*^9}, 3.8790344740237494`*^9, 
   3.8790408362186875`*^9, 3.879043418602315*^9, 3.879043510821554*^9, 
   3.87906916459581*^9, 3.8790828884485064`*^9, 3.879236894158096*^9, 
   3.879247227064946*^9, 3.8795747688709927`*^9, 3.880828248178439*^9, 
   3.881821372310099*^9, 3.881865641135991*^9, 3.8828220141589937`*^9, 
   3.8861954181184688`*^9, 3.886195498587438*^9, 3.8861955410230517`*^9, 
   3.8861991892658916`*^9, 3.8863215419395504`*^9, 3.886322857767245*^9, 
   3.886322994582494*^9, 3.8863240637057047`*^9, 3.8863242254206967`*^9, 
   3.8863246369468613`*^9, 3.88632490365862*^9, 3.886324968685506*^9, 
   3.8863586029291463`*^9, 3.886359092097459*^9, 3.886359126778757*^9, {
   3.8891126610135984`*^9, 3.8891126896621246`*^9}, 3.8891128599255733`*^9, 
   3.889114234509002*^9, 3.889114273361142*^9, 3.8891149456550093`*^9, 
   3.8891160780127153`*^9, 3.8891162233270316`*^9, 3.8891189032203755`*^9, 
   3.8891191327530107`*^9, 3.8891195091720543`*^9, 3.8927861057608476`*^9, 
   3.8928078973061595`*^9, 3.892843977085004*^9, 3.8928443210282745`*^9, 
   3.892846782467691*^9, 3.8928470017235856`*^9, 3.8928510413999815`*^9, 
   3.89288277030764*^9, 3.8941921711506443`*^9, 3.894356850858898*^9, 
   3.894366784458606*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"1801db64-d781-4c18-9825-\
1ed567dd7c3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Eq. (66): component  ", "Subsubsection"],
 StyleBox[Cell[BoxData[
  SubscriptBox["\[FivePointedStar]d\[Xi]", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}]]], "Subsubsection",
  CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}, {
   3.8927858912968235`*^9, 3.8927858931321363`*^9}, {3.892786186778513*^9, 
   3.8927861975859227`*^9}, {3.892786236050476*^9, 3.892786256437952*^9}, {
   3.8927862864746733`*^9, 3.892786303849185*^9}, {3.8927864367871923`*^9, 
   3.892786439710557*^9}},ExpressionUUID->
  "bfca2bc0-e4e5-4efa-b1a5-6ace77170702"], "Subsubsection"],
 StyleBox[" needed to compute the Komar mass inside a sphere", 
  "Subsubsection"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.8098056807974987`*^9, 3.8098056921881504`*^9}, {
  3.8790041988289013`*^9, 3.879004204637993*^9}, {3.8861942862428055`*^9, 
  3.8861942915875463`*^9}, {3.8861943265543933`*^9, 3.8861943272175508`*^9}, {
  3.8863221025348387`*^9, 3.8863221030622854`*^9}, {3.8863221459173393`*^9, 
  3.8863221462483296`*^9}, {3.8863221894472513`*^9, 3.886322190587963*^9}, {
  3.8891127601010976`*^9, 3.889112761283637*^9}, {3.8927855084598837`*^9, 
  3.8927855300906363`*^9}, {3.894365951492077*^9, 3.894366032148274*^9}, {
  3.8943683503609276`*^9, 
  3.8943683507526846`*^9}},ExpressionUUID->"1d830280-dcf7-4a06-83bf-\
8833d1cb84fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eq66v0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Xi]new", 
      RowBox[{"3", ",", "4"}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", "dmR"}], ",", " ", 
       RowBox[{
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", "dmr0"}], ",", 
       RowBox[{
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", "dr0"}], ",", 
       RowBox[{
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", "dR"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}], ",", 
      RowBox[{"dmR", " ", ">", "0"}], ",", 
      RowBox[{"dR", ">", "0"}], ",", 
      RowBox[{"dr0", ">", "0"}], ",", 
      RowBox[{"dmr0", ">", "0"}]}], " ", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}, {
  3.8927858912968235`*^9, 3.8927858931321363`*^9}, {3.892786186778513*^9, 
  3.8927861975859227`*^9}, {3.892786236050476*^9, 3.892786256437952*^9}, {
  3.8927862864746733`*^9, 3.892786303849185*^9}, {3.892786411238717*^9, 
  3.892786427552879*^9}, {3.8927865046090746`*^9, 3.892786507432466*^9}, {
  3.892786734787473*^9, 3.892786799265812*^9}, {3.892807939275566*^9, 
  3.892807981787588*^9}, {3.8941920658929253`*^9, 3.894192108592492*^9}, {
  3.8943679629997168`*^9, 
  3.8943679658387737`*^9}},ExpressionUUID->"7248bb14-d163-4c46-9aa2-\
af2857fb24f2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "dmR", " ", "dmr0", " ", "dR", " ", "dr0"}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "dmR"}], "+", "dmr0", "-", "dR", "+", "dr0", "+", 
     RowBox[{"2", " ", "R"}], "-", 
     RowBox[{"2", " ", "r0"}]}], ")"}], " ", 
   SuperscriptBox["V0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "dmr0"}], " ", "dR", " ", "dr0", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"R", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"dmR", " ", "dR", " ", "dr0", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"r0", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"dmR", " ", "dmr0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dR", "-", "dr0"}], ")"}], " ", "\[Rho]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dr0", " ", "R"}], "-", 
           RowBox[{"dR", " ", "r0"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.89284443566975*^9, 3.892846783314562*^9, 
  3.8928470026035857`*^9, 3.892851042271981*^9, 3.8928827711562586`*^9, 
  3.8941921720083275`*^9, 3.894356909661603*^9, 3.894366785348194*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"6f1308b0-97cf-4df4-afcd-fc61620b5582"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{" ", 
     RowBox[{"dmR", " ", "dmr0", " ", "dR", " ", "dr0"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "dmr0"}], " ", "dR", " ", "dr0", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"R", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"dmR", " ", "dR", " ", "dr0", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "+", 
        RowBox[{"r0", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"dmR", " ", "dmr0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dR", "-", "dr0"}], ")"}], " ", "\[Rho]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dr0", " ", "R"}], "-", 
           RowBox[{"dR", " ", "r0"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.89284490387677*^9, 3.8928449341716766`*^9}, {
   3.8928449816289597`*^9, 3.8928449959127293`*^9}, 3.892845031224016*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"99279281-07a8-4985-a1ac-c84b46fe66c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"R", " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmR"]}], "+", 
  FractionBox[
   RowBox[{"R", " ", 
    RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dR"], "+", 
  FractionBox[
   RowBox[{"r0", " ", 
    RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
  FractionBox[
   RowBox[{"r0", " ", 
    RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dr0"], "-", 
  FractionBox[
   RowBox[{"\[Rho]", " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmR"], "+", 
  FractionBox[
   RowBox[{"\[Rho]", " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
  FractionBox[
   RowBox[{"\[Rho]", " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dR"], "+", 
  FractionBox[
   RowBox[{"\[Rho]", " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dr0"]}]], "Output",
 CellChangeTimes->{
  3.892844936637719*^9, {3.8928449873035364`*^9, 3.892844996240946*^9}, 
   3.8928450317004414`*^9, 3.8928510422949524`*^9, 3.8928827711802807`*^9, 
   3.8943569158995447`*^9, 3.894366785368194*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"63795c0d-95d6-4fb8-abea-ffe22ae0441f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eq66", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " "}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "dmR"}], "+", "dmr0", "-", "dR", "+", "dr0", "+", 
     RowBox[{"2", " ", "R"}], "-", 
     RowBox[{"2", " ", "r0"}]}], ")"}], " ", 
   SuperscriptBox["V0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"R", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmR"]}], "+", 
     FractionBox[
      RowBox[{"R", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dR"], "+", 
     FractionBox[
      RowBox[{"r0", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
     FractionBox[
      RowBox[{"r0", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dr0"], "-", 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmR"], "+", 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dR"], "+", 
     FractionBox[
      RowBox[{"\[Rho]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dr0"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.894366137488227*^9, 3.894366140517803*^9}, {
  3.894366306272009*^9, 3.8943663324680014`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"33ed4224-318b-44ba-b3fc-3129ba5abe8a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "dmR"}], "+", "dmr0", "-", "dR", "+", "dr0", "+", 
    RowBox[{"2", " ", "R"}], "-", 
    RowBox[{"2", " ", "r0"}]}], ")"}], " ", 
  SuperscriptBox["V0", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"R", " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmR"]}], "+", 
    FractionBox[
     RowBox[{"R", " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dR"], "+", 
    FractionBox[
     RowBox[{"r0", " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
    FractionBox[
     RowBox[{"r0", " ", 
      RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "dr0"], "-", 
    FractionBox[
     RowBox[{"\[Rho]", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmR"], "+", 
    FractionBox[
     RowBox[{"\[Rho]", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dmr0"], "-", 
    FractionBox[
     RowBox[{"\[Rho]", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dR"], "+", 
    FractionBox[
     RowBox[{"\[Rho]", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "dr0"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8943664159952965`*^9, 3.894366785386028*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"fc84d203-71cf-4fbb-ba34-bb4324918514"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Test", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eq66", "-", "Eq66v0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.894366388692195*^9, 3.8943664033973517`*^9}, {
  3.894367978761533*^9, 
  3.894367988140273*^9}},ExpressionUUID->"56ea571a-9560-48da-9af4-\
bbc28b24df04"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.894366413473728*^9, 3.8943664293604794`*^9}, 
   3.8943667854040194`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"5fffa529-5748-4720-9a06-49567eafb91c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Eq. (67): explicit expression for  ", "Subsubsection"],
 StyleBox[Cell[BoxData[
  SubscriptBox["\[FivePointedStar]d\[Xi]", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}]]], "Subsubsection",
  CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}, {
   3.8927858912968235`*^9, 3.8927858931321363`*^9}, {3.892786186778513*^9, 
   3.8927861975859227`*^9}, {3.892786236050476*^9, 3.892786256437952*^9}, {
   3.8927862864746733`*^9, 3.892786303849185*^9}, {3.8927864367871923`*^9, 
   3.892786439710557*^9}},ExpressionUUID->
  "172378d9-6ba6-41bf-be43-59755c1063fc"], "Subsubsection"],
 StyleBox[" and computation of the asymptotic limit \[Rho]\[RightArrow]\
\[Infinity]", "Subsubsection"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.8098056807974987`*^9, 3.8098056921881504`*^9}, {
  3.8790041988289013`*^9, 3.879004204637993*^9}, {3.8861942862428055`*^9, 
  3.8861942915875463`*^9}, {3.8861943265543933`*^9, 3.8861943272175508`*^9}, {
  3.8863221025348387`*^9, 3.8863221030622854`*^9}, {3.8863221459173393`*^9, 
  3.8863221462483296`*^9}, {3.8863221894472513`*^9, 3.886322190587963*^9}, {
  3.8891127601010976`*^9, 3.889112761283637*^9}, {3.8927855084598837`*^9, 
  3.8927855300906363`*^9}, {3.894365951492077*^9, 3.894366032148274*^9}, {
  3.894368155148141*^9, 
  3.8943682893506384`*^9}},ExpressionUUID->"696715cb-b22d-40cc-8641-\
cc92434a78b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[FivePointedStar]d\[Xi]new", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Xi]new", 
      RowBox[{"3", ",", "4"}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "R"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "R"}], ")"}], "2"]}], "]"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"V0", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}], ",", 
      RowBox[{"\[Rho]", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}, {
  3.8927858912968235`*^9, 3.8927858931321363`*^9}, {3.892786186778513*^9, 
  3.8927861975859227`*^9}, {3.892786236050476*^9, 3.892786256437952*^9}, {
  3.8927862864746733`*^9, 3.892786303849185*^9}, {3.8927864367871923`*^9, 
  3.892786439710557*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"a160e565-954f-48d2-a3ca-077e42bd7295"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["V0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", 
      RowBox[{"2", " ", "r0"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"], "-", 
        RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"], "+", 
        RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r0", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"], "-", 
        RowBox[{"2", " ", "r0", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r0", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"], "+", 
        RowBox[{"2", " ", "r0", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"], "+", 
         RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Rho]", "+", 
            RowBox[{"r0", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r0", "2"], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "r0", " ", "\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["r0", "2"], "+", 
            SuperscriptBox["\[Rho]", "2"], "+", 
            RowBox[{"2", " ", "r0", " ", "\[Rho]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Rho]", "-", 
               RowBox[{"r0", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["R", "2"], "+", 
               SuperscriptBox["\[Rho]", "2"], "-", 
               RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Rho]"}], "+", 
               RowBox[{"R", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r0", "2"], "+", 
               SuperscriptBox["\[Rho]", "2"], "-", 
               RowBox[{"2", " ", "r0", " ", "\[Rho]", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Rho]", "+", 
         RowBox[{"R", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"], "-", 
         RowBox[{"2", " ", "R", " ", "\[Rho]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r0", "4"], "+", 
         SuperscriptBox["\[Rho]", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r0", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}], ")"}], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["R", "4"], "+", 
      SuperscriptBox["\[Rho]", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r0", "4"], "+", 
      SuperscriptBox["\[Rho]", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r0", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.889112966750907*^9, 3.889114234536346*^9, 3.8891142734431677`*^9, 
   3.8891149457467995`*^9, 3.889116078097833*^9, 3.889116223419799*^9, 
   3.8891189033375845`*^9, 3.8891191328848677`*^9, 3.8891195092951217`*^9, 
   3.892786105824877*^9, 3.892786198534607*^9, {3.892786237631671*^9, 
   3.8927862627320023`*^9}, 3.892786310142795*^9, 3.892786444729193*^9, 
   3.892807901852286*^9, 3.8928439771445546`*^9, 3.8928443438414326`*^9, 
   3.8928510654733715`*^9, 3.8928827939188275`*^9, 3.8943576032302823`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"11c683c7-30ce-466f-86fe-db7fedee5f4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["\[FivePointedStar]d\[Xi]new", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}]], ",", 
   RowBox[{"\[Rho]", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892787770804316*^9, 3.8927877921204214`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"9738081f-4132-47d0-866c-a2adf6b9c43c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8927877960728545`*^9, 3.8928079050608377`*^9, 
  3.8928439771645555`*^9, 3.8928443488434486`*^9, 3.892851070475112*^9, 
  3.892882798913477*^9, 3.894357617694971*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"e9c721ce-0f5f-4d7c-a01b-47e54d7ce949"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "^", "2"}], "*", 
    SubscriptBox["\[FivePointedStar]d\[Xi]new", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}]]}], ",", 
   RowBox[{"\[Rho]", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892787770804316*^9, 3.8927878197004375`*^9}, {
  3.8928440076304345`*^9, 3.892844008113823*^9}, {3.8928444581962233`*^9, 
  3.892844458276903*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"a20abb95-3b24-44f5-8c82-55e82a6b55f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"R", "-", "r0"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"R", "+", "r0"}], ")"}], " ", 
  SuperscriptBox["V0", "2"], " ", 
  RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "Output",
 CellChangeTimes->{{3.892787815555832*^9, 3.8927878217206135`*^9}, 
   3.8928079068875103`*^9, 3.892843977170554*^9, 3.892844008944901*^9, 
   3.892844352368433*^9, 3.8928444638221536`*^9, 3.8928510738637595`*^9, 
   3.8928828023005447`*^9, 3.8943576535587234`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"a8b57a2d-e8a7-4e37-84d0-b72fdec97023"]
}, Open  ]],

Cell["", "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 3.8890201813759995`*^9}, {
  3.8928434384336343`*^9, 
  3.8928434480146904`*^9}},ExpressionUUID->"c62a5f65-42ae-4587-9089-\
0d54071ea19a"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Komar angular momentum", "Section"]], "Subsubsection",
 CellChangeTimes->{{3.889020165303996*^9, 3.8890201813759995`*^9}, {
  3.8928434384336343`*^9, 3.8928434435657015`*^9}, {3.892843780767559*^9, 
  3.8928437834484196`*^9}},ExpressionUUID->"d5b5587f-842e-46bf-ae3c-\
d5098c852198"],

Cell["", "Text",
 CellChangeTimes->{{3.8928465667424803`*^9, 
  3.892846571638011*^9}},ExpressionUUID->"3c4f62c5-7b38-41e7-9e92-\
5b06f9b1958a"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"r", ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.8928465796874304`*^9, 3.892846584523052*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"d8873f70-3d90-455c-980e-19ca7d12084e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2-form \[FivePointedStar]d\[Zeta] needed for \
computing the Komar angular momentum inside cylinders ", "Subsection"]], \
"Section",
 CellChangeTimes->{{3.8890027845951805`*^9, 3.8890028625992765`*^9}, {
   3.8890029016316385`*^9, 3.889002902097337*^9}, 3.8891111697089915`*^9, 
   3.889111258957172*^9},ExpressionUUID->"091528be-49e2-41e7-ba81-\
8d412fc95312"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", "=", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}]}], 
   ";"}], "      "}]], "Input",
 CellChangeTimes->{{3.8877205627448187`*^9, 3.887720672623307*^9}, {
   3.887720703559705*^9, 3.887720751055686*^9}, {3.887720795213834*^9, 
   3.887720796762665*^9}, {3.8877209917849483`*^9, 3.887720999577743*^9}, {
   3.887721280468111*^9, 3.8877214169153023`*^9}, {3.887721484950535*^9, 
   3.887721613274323*^9}, {3.8877219191318693`*^9, 3.887721950300083*^9}, {
   3.8877229830320044`*^9, 3.8877230081157513`*^9}, {3.887729977826647*^9, 
   3.8877299827225018`*^9}, 3.8877300469179564`*^9, {3.887730235566601*^9, 
   3.88773026955684*^9}, 3.887731078828516*^9, {3.887732357577918*^9, 
   3.887732358589559*^9}, {3.887735679036408*^9, 3.887735767451972*^9}, {
   3.887735834090721*^9, 3.887735911406331*^9}, {3.887736152124908*^9, 
   3.887736155280533*^9}, {3.887736675964425*^9, 3.887736703411539*^9}, {
   3.887736767490415*^9, 3.887736885001383*^9}, {3.887736958724753*^9, 
   3.887737016086479*^9}, {3.887737082006933*^9, 3.887737084915433*^9}, {
   3.887737171164658*^9, 3.887737199905932*^9}, {3.88773729433512*^9, 
   3.8877373792382393`*^9}, {3.8877377067978487`*^9, 3.8877377085878067`*^9}, 
   3.887737742568461*^9, {3.887737911668413*^9, 3.887737922816053*^9}, 
   3.887737995799798*^9, {3.889003472040762*^9, 3.889003514088784*^9}, {
   3.8890106575146413`*^9, 3.889010659473977*^9}, 3.889111364690874*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"0c41ef1f-2cb6-4fd5-b0e9-37d1efe02a2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]cov", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gmet", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.887737810909132*^9, {3.887737888046217*^9, 3.887737889811631*^9}, 
   3.8877379450394917`*^9, {3.887754660157277*^9, 3.887754679105124*^9}, {
   3.889003540784773*^9, 3.889003562360778*^9}, 3.889003594445067*^9, {
   3.8890038247456703`*^9, 3.8890038252028074`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"3d730303-e215-4634-8047-68108590f626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "V0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", 
      RowBox[{"2", " ", "r0"}], "-", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "-", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], "+", 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{
    SuperscriptBox["r", "2"], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["V0", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "R"}], "-", 
        RowBox[{"2", " ", "r0"}], "-", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "+", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "-", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "+", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}], ")"}], "2"]}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.887757596630909*^9, 3.887757638616117*^9, 3.887804742492041*^9, 
   3.887805009144662*^9, 3.887805126827448*^9, 3.8878056991159973`*^9, 
   3.887807348661631*^9, 3.887807408540711*^9, 3.887808594051293*^9, 
   3.887811207915391*^9, 3.887843120302568*^9, 3.887843369990003*^9, 
   3.8878434228558807`*^9, 3.887850452508328*^9, 3.888419442503442*^9, 
   3.888420021717655*^9, 3.8884208419443407`*^9, 3.888421087509898*^9, 
   3.8884358267186604`*^9, 3.8884359154723263`*^9, 3.888436096059219*^9, 
   3.8884373649267473`*^9, {3.888437625847682*^9, 3.888437654225281*^9}, 
   3.888438065854513*^9, 3.888439004186161*^9, 3.888439050786956*^9, 
   3.8884392533060093`*^9, 3.888442481698604*^9, 3.8884434398020573`*^9, 
   3.888443596809243*^9, 3.8884439393453197`*^9, 3.888443991972445*^9, 
   3.888444825133197*^9, 3.888445198711216*^9, 3.88844533381085*^9, 
   3.888445395010839*^9, 3.888457977585739*^9, 3.888458047133122*^9, 
   3.8884582118568907`*^9, 3.888458292943169*^9, 3.888458699305489*^9, 
   3.888458883492221*^9, 3.888459283765077*^9, 3.8884594639396257`*^9, 
   3.888461372971917*^9, 3.888528134794104*^9, {3.8890016195654287`*^9, 
   3.8890016389810247`*^9}, 3.8890035694064455`*^9, 3.889003831637935*^9, 
   3.889009804048089*^9, 3.8890104951535463`*^9, 3.889010676804345*^9, 
   3.88901397377009*^9, 3.8890170315371757`*^9, 3.8890199875071726`*^9, 
   3.889020842841793*^9, 3.892783749225594*^9, 3.892784557404948*^9, 
   3.892807720139347*^9, 3.8928439772095547`*^9, 3.8928443524294643`*^9, 
   3.89285107406573*^9, 3.89435769473962*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"e6c9b4a3-7ea3-4e02-a5cb-118b45ace7c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d\[Zeta]", ":=", 
  RowBox[{"d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Zeta]cov", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chrst", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"\[Zeta]cov", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", "d\[Zeta]", "]"}]}], "Input",
 CellChangeTimes->{{3.8875026253137712`*^9, 3.887502626928825*^9}, {
   3.887717474427917*^9, 3.88771754770621*^9}, {3.88771760249549*^9, 
   3.887717656907799*^9}, {3.8877177234520807`*^9, 3.887717892264785*^9}, {
   3.887718145982263*^9, 3.887718156225582*^9}, 3.8877183475686913`*^9, 
   3.88771839934899*^9, {3.887720597629077*^9, 3.88772059789085*^9}, {
   3.887720701075107*^9, 3.887720701355876*^9}, {3.8877210186657763`*^9, 
   3.8877210529230967`*^9}, {3.887732364433571*^9, 3.887732365509469*^9}, {
   3.887737573703332*^9, 3.887737576694005*^9}, {3.887738067536478*^9, 
   3.8877380866862717`*^9}, {3.887738151853442*^9, 3.887738153821053*^9}, {
   3.88773820612148*^9, 3.887738217516839*^9}, {3.8877382542971087`*^9, 
   3.887738254711824*^9}, {3.8890038549875374`*^9, 3.8890039151695333`*^9}},
 NumberMarks->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"056849a7-7366-463f-a542-9332b5b0d64d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox["1", "4"], " ", "r", " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R", "+", "z"}], 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}]]}], "+", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{"R", "-", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "r0"}], "+", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", "r", " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox["1", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "R"}], "-", 
              RowBox[{"2", " ", "r0"}], "+", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "+", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "-", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "R"}], "+", 
                 RowBox[{"2", " ", "r0"}], "+", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "-", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               SuperscriptBox[
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["V0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["V0", "2"], " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "R"}], "-", 
                    RowBox[{"2", " ", "r0"}], "+", 
                    RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "r0"}], ")"}], " ", 
                    SuperscriptBox["V0", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                    RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}], "0"},
     {"0", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["V0", "2"], " ", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "R"}], "-", 
             RowBox[{"2", " ", "r0"}], "+", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["V0", "2"], " ", 
           SuperscriptBox[
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "-", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["V0", "2"], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "R"}], "+", 
                RowBox[{"2", " ", "r0"}], "+", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "-", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["V0", "2"], " ", 
              SuperscriptBox[
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["V0", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["V0", "2"], " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "R"}], "-", 
                   RowBox[{"2", " ", "r0"}], "+", 
                   RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "r0"}], ")"}], " ", 
                    SuperscriptBox["V0", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                    RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "+", "z"}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"R", "+", "z"}], 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"r0", "+", "z"}], 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R"}], "+", "z"}], 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}]], "+", 
         FractionBox[
          RowBox[{"r0", "-", "z"}], 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r0", "+", "z"}], ")"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "-", "z"}], ")"}], " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887757596652687*^9, 3.887757638643426*^9, 3.887804742515868*^9, 
   3.887805011070278*^9, 3.887805126859634*^9, 3.887805699144896*^9, 
   3.887807348676507*^9, 3.887807408565753*^9, 3.887808594081131*^9, 
   3.887811207938183*^9, 3.887843120316264*^9, 3.887843371908477*^9, 
   3.8878434228940277`*^9, 3.88785045253784*^9, 3.8884194425155973`*^9, 
   3.888420021733615*^9, 3.888420841955779*^9, 3.888421087526433*^9, 
   3.888435826731491*^9, 3.88843591548529*^9, 3.8884360960865507`*^9, 
   3.888437364937727*^9, {3.8884376258583317`*^9, 3.888437654237438*^9}, 
   3.888438065867577*^9, 3.888439004197364*^9, 3.888439050801578*^9, 
   3.888439253334804*^9, 3.888442481729051*^9, 3.888443439817178*^9, 
   3.888443596821205*^9, 3.888443939356113*^9, 3.888443991987836*^9, 
   3.888444825147434*^9, 3.888445198726259*^9, 3.88844533383788*^9, 
   3.888445395036852*^9, 3.8884579775983973`*^9, 3.88845804716083*^9, 
   3.888458211943366*^9, 3.888458292968603*^9, 3.888458699330846*^9, 
   3.888458883519063*^9, 3.8884592837810297`*^9, 3.888459463966618*^9, 
   3.888461373000396*^9, 3.888528134808714*^9, {3.8890016195914316`*^9, 
   3.8890016390000253`*^9}, 3.889003932489476*^9, 3.8890098042490883`*^9, 
   3.889010495333909*^9, 3.8890106769777207`*^9, 3.889013973969085*^9, 
   3.8890170317381773`*^9, 3.8890199877241764`*^9, 3.88902086016542*^9, 
   3.892783749469623*^9, 3.892784557680952*^9, 3.892807720397376*^9, 
   3.8928439772875543`*^9, 3.8928443525404334`*^9, 3.8928510743147306`*^9, 
   3.89435780815692*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"7b376175-7076-4c9e-a5f9-\
e8c44f446569"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Zeta]", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.889011529646641*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8ae8352c-991c-465d-b916-c99805894743"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "r", " ", "V0", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"dmR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]], "-", 
    FractionBox["1", 
     RowBox[{"dmr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]], "+", 
    FractionBox["1", 
     RowBox[{"dR", "[", 
      RowBox[{"r", ",", "z"}], "]"}]], "-", 
    FractionBox["1", 
     RowBox[{"dr0", "[", 
      RowBox[{"r", ",", "z"}], "]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.889011530555569*^9, 3.88901397400119*^9, 
  3.8890170317685432`*^9, 3.8890199877471476`*^9, 3.8890208602519045`*^9, 
  3.892783749490595*^9, 3.892784557722947*^9, 3.892807720419347*^9, 
  3.8928439773075542`*^9, 3.8928443525644336`*^9, 3.892851074329729*^9, 
  3.894357822398405*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f34b8044-b2ec-4fa4-af17-6e4500f95b94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[FivePointedStar]d\[Zeta]", ":=", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sqrtmg", "*", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivita", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "s"}], "]"}], "]"}], 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}], " ", 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "p"}], "]"}], "]"}], 
          RowBox[{"d\[Zeta]", "[", 
           RowBox[{"[", 
            RowBox[{"p", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", 
  RowBox[{"FS", "[", "\[FivePointedStar]d\[Zeta]", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.887722190673942*^9, 3.88772219373921*^9}, {
   3.887722223968193*^9, 3.887722267274084*^9}, {3.887722300828746*^9, 
   3.887722336288013*^9}, {3.887722397495948*^9, 3.887722673979278*^9}, {
   3.8877227536065207`*^9, 3.887722764628914*^9}, {3.887722887364222*^9, 
   3.887722888898324*^9}, {3.887732372106051*^9, 3.88773237638955*^9}, {
   3.8877382714220552`*^9, 3.88773830411165*^9}, {3.887738514729443*^9, 
   3.887738516080886*^9}, {3.887738571592099*^9, 3.8877385728468*^9}, {
   3.8877390607820063`*^9, 3.887739061107925*^9}, {3.8877391325171747`*^9, 
   3.88773913308039*^9}, {3.887741020779787*^9, 3.887741025413357*^9}, {
   3.887741260713646*^9, 3.887741289732238*^9}, {3.8877414520792828`*^9, 
   3.887741456859981*^9}, {3.887741540037855*^9, 3.887741546265073*^9}, {
   3.8877551496289062`*^9, 3.88775515000747*^9}, {3.887755197515966*^9, 
   3.887755198138188*^9}, {3.887755391437317*^9, 3.887755442298531*^9}, {
   3.887755515209643*^9, 3.887755519395061*^9}, {3.887755579515787*^9, 
   3.887755580012044*^9}, {3.88775564683363*^9, 3.887755651814588*^9}, {
   3.888419100741233*^9, 3.8884191276361313`*^9}, {3.888419203365591*^9, 
   3.888419203573577*^9}, {3.8884456101437187`*^9, 3.88844561686318*^9}, {
   3.8890041167623625`*^9, 3.889004142761256*^9}, {3.88900424299331*^9, 
   3.8890042875287395`*^9}, 3.889013936507786*^9},
 NumberMarks->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"b9d3a1fa-9313-46be-aa68-a4e474e12f4e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "+", "z"}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], " ", 
                  RowBox[{"dmr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r0", "+", "z"}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "R"}], "-", 
            RowBox[{"2", " ", "r0"}], "+", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "-", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "+", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "R"}], "+", 
               RowBox[{"2", " ", "r0"}], "+", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], "+", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "R"}], "+", 
                  RowBox[{"2", " ", "r0"}], "+", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"R", "-", "r0"}], ")"}], " ", 
                   SuperscriptBox["V0", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                   RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], 
        RowBox[{"4", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["V0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "R"}], "-", 
          RowBox[{"2", " ", "r0"}], "-", 
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "-", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "+", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r0"}], "+", "z"}], ")"}], " ", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"R", "-", "z"}], ")"}], " ", 
                 RowBox[{"dmr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0", 
      FractionBox[
       RowBox[{"V0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "-", "r0"}], ")"}], "2"], " ", 
              SuperscriptBox["V0", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["V0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "R"}], "+", 
             RowBox[{"4", " ", "r0"}], "+", 
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "+", "z"}], ")"}], " ", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], " ", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r0", "-", "z"}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "R"}], "+", "z"}], ")"}], " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"8", " ", "r", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"V0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "r0"}], ")"}], "2"], " ", 
               SuperscriptBox["V0", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "+", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "R"}], "+", 
              RowBox[{"4", " ", "r0"}], "+", 
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "+", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], " ", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"r0", "+", "z"}], ")"}], " ", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], " ", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r0", "-", "z"}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "R"}], "+", "z"}], ")"}], " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"8", " ", "r", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"V0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "-", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox["V0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "R"}], "-", 
                RowBox[{"2", " ", "r0"}], "-", 
                RowBox[{"dmR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "+", 
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "-", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "+", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], ")"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], "-", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "V0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "R"}], "-", 
            RowBox[{"2", " ", "r0"}], "-", 
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "+", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "-", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "+", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "R"}], "-", 
               RowBox[{"2", " ", "r0"}], "+", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "+", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"dmR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], "-", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "R"}], "+", 
                  RowBox[{"2", " ", "r0"}], "+", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], "-", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"dmr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["V0", "2"], " ", 
                   RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "R"}], "+", 
                    RowBox[{"2", " ", "r0"}], "+", 
                    RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"R", "-", "r0"}], ")"}], " ", 
                    SuperscriptBox["V0", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                    RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["V0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["V0", "2"], " ", 
         SuperscriptBox[
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "R"}], "+", 
              RowBox[{"2", " ", "r0"}], "+", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "R"}], "+", 
                 RowBox[{"2", " ", "r0"}], "+", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"R", "-", "r0"}], ")"}], " ", 
                  SuperscriptBox["V0", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               SuperscriptBox[
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"V0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            SuperscriptBox["V0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "R"}], "-", 
               RowBox[{"2", " ", "r0"}], "-", 
               RowBox[{"dmR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "+", 
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "+", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "-", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "V0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "R"}], "-", 
           RowBox[{"2", " ", "r0"}], "-", 
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "-", 
           RowBox[{"dR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "+", 
           RowBox[{"dr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "R"}], "-", 
              RowBox[{"2", " ", "r0"}], "+", 
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "-", 
              RowBox[{"dR", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "+", 
              RowBox[{"dr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["V0", "2"], " ", 
            SuperscriptBox[
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "-", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dmR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "R"}], "+", 
                 RowBox[{"2", " ", "r0"}], "+", 
                 RowBox[{"dR", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "-", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["V0", "2"], " ", 
               SuperscriptBox[
                RowBox[{"dmr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dmr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["V0", "2"], " ", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "R"}], "+", 
                    RowBox[{"2", " ", "r0"}], "+", 
                    RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"R", "-", "r0"}], ")"}], " ", 
                    SuperscriptBox["V0", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                    RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"dr0", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["V0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"dr0", "[", 
                    RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], " ", 
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887756006285364*^9, 3.887756825731761*^9, 3.887757110454381*^9, 
   3.8877573058004293`*^9, 3.887757596715185*^9, 3.8877576387801447`*^9, 
   3.8878047425766983`*^9, 3.887805011182328*^9, 3.887805127029792*^9, 
   3.887805699275053*^9, 3.887807348740428*^9, 3.887807408724339*^9, 
   3.887808594225851*^9, 3.88781120804077*^9, 3.8878431203761806`*^9, 
   3.887843371998588*^9, 3.887843423028409*^9, 3.8878504526883307`*^9, 
   3.888419442567656*^9, 3.888420021798354*^9, 3.888420842008691*^9, 
   3.888421087587644*^9, 3.888435826783484*^9, 3.888435915538611*^9, 
   3.888436096232774*^9, 3.888437364988319*^9, {3.8884376259097223`*^9, 
   3.88843765426408*^9}, 3.888438065924539*^9, 3.8884390042218943`*^9, 
   3.888439050862113*^9, 3.888439253463929*^9, 3.888442481833634*^9, 
   3.8884434398791*^9, 3.888443596873135*^9, 3.888443939410426*^9, 
   3.8884439920509357`*^9, 3.888444825203979*^9, 3.888445198786255*^9, 
   3.888445333969015*^9, 3.888445395138954*^9, 3.8884579776709223`*^9, 
   3.888458047271364*^9, 3.888458214536291*^9, 3.888458293117992*^9, 
   3.888458699462884*^9, 3.888458883648468*^9, 3.888459283861648*^9, 
   3.888459464073102*^9, 3.888461373121607*^9, 3.888528134881768*^9, {
   3.889001619824458*^9, 3.889001639109026*^9}, 3.8890042941307306`*^9, 
   3.8890098086987743`*^9, 3.889010496284587*^9, 3.889010681382723*^9, 
   3.8890139783944263`*^9, 3.8890170361680346`*^9, 3.889019992530554*^9, 
   3.889020893560802*^9, 3.8927837538879433`*^9, 3.8927845622549477`*^9, 
   3.8928077250191984`*^9, 3.892843978506484*^9, 3.8928443537734303`*^9, 
   3.8928510790067296`*^9, 3.894357839477149*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"6f50b709-7ac7-4142-b2d1-\
579df437ab39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "4"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8890100483697524`*^9, 3.8890100713815494`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"63f64d00-9831-4297-9d4d-f0d425e940b2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V0", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "R"}], "-", 
             RowBox[{"2", " ", "r0"}], "-", 
             RowBox[{"dmR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "-", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], "+", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"dmr0", "[", 
            RowBox[{"r", ",", "z"}], "]"}]}], " ", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "R"}], "-", 
         RowBox[{"2", " ", "r0"}], "-", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "+", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "-", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "+", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"dr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "R"}], "-", 
            RowBox[{"2", " ", "r0"}], "+", 
            RowBox[{"dmr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "-", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], "+", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dmR", "[", 
            RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"dmR", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "R"}], "+", 
               RowBox[{"2", " ", "r0"}], "+", 
               RowBox[{"dR", "[", 
                RowBox[{"r", ",", "z"}], "]"}], "-", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"dmr0", "[", 
               RowBox[{"r", ",", "z"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], "+", 
               RowBox[{"dr0", "[", 
                RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dmr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                RowBox[{"dR", "[", 
                 RowBox[{"r", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "R"}], "+", 
                  RowBox[{"2", " ", "r0"}], "+", 
                  RowBox[{"dR", "[", 
                   RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"R", "-", "r0"}], ")"}], " ", 
                   SuperscriptBox["V0", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                   RowBox[{"dR", "[", 
                    RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"dr0", "[", 
                 RowBox[{"r", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"dr0", "[", 
                  RowBox[{"r", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"dmR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"dmr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"dR", "[", 
       RowBox[{"r", ",", "z"}], "]"}], " ", 
      RowBox[{"dr0", "[", 
       RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.889010048940922*^9, 3.8890100726718855`*^9}, 
   3.8890104963060064`*^9, 3.889010681431981*^9, 3.889013978525426*^9, 
   3.8890170362114487`*^9, 3.8890199925649595`*^9, 3.889020893613802*^9, 
   3.892783753931374*^9, 3.892784562293947*^9, 3.8928077250561996`*^9, 
   3.8928439785570855`*^9, 3.8928443538331823`*^9, 3.8928510790396585`*^9, 
   3.8943578526032267`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"5fbd3032-02c2-47f1-a2d5-debc047cc557"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8890100483697524`*^9, 3.8890100713815494`*^9}, {
  3.8890101174491963`*^9, 3.889010121597683*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f7709ad3-f0e0-4ec6-92a4-2a90879e5719"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"V0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "-", "r0"}], ")"}], "2"], " ", 
          SuperscriptBox["V0", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "-", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "+", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "-", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "R"}], "+", 
         RowBox[{"4", " ", "r0"}], "+", 
         RowBox[{"dmR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "-", 
         RowBox[{"dmr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "+", 
         RowBox[{"dR", "[", 
          RowBox[{"r", ",", "z"}], "]"}], "-", 
         RowBox[{"dr0", "[", 
          RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R", "+", "z"}], ")"}], " ", 
       RowBox[{"dmr0", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"dR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"dr0", "[", 
        RowBox[{"r", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"dmR", "[", 
        RowBox[{"r", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], " ", 
            RowBox[{"dR", "[", 
             RowBox[{"r", ",", "z"}], "]"}], " ", 
            RowBox[{"dr0", "[", 
             RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"dmr0", "[", 
           RowBox[{"r", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r0", "-", "z"}], ")"}], " ", 
             RowBox[{"dR", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}], " ", 
             RowBox[{"dr0", "[", 
              RowBox[{"r", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", "r", " ", 
    RowBox[{"dmR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dmr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dR", "[", 
     RowBox[{"r", ",", "z"}], "]"}], " ", 
    RowBox[{"dr0", "[", 
     RowBox[{"r", ",", "z"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.889010122151963*^9, 3.889010496339593*^9, 
  3.889010681512951*^9, 3.8890139786204557`*^9, 3.88901703630345*^9, 
  3.8890199926690702`*^9, 3.889020893700803*^9, 3.8927837540153446`*^9, 
  3.89278456238198*^9, 3.8928077251441984`*^9, 3.8928439785650864`*^9, 
  3.892844353859217*^9, 3.8928510792793427`*^9, 3.8943578659233885`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"5f68d51d-b3d4-4baf-a50d-55dc641f501d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Explicit expressions for the components \[FivePointedStar]d", 
  "Subsubsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "r\[Phi]"], TraditionalForm]], "Subsubsection",
  ExpressionUUID->"763e6dfb-749c-4557-9f28-e44e6fb19f4d"], "Subsubsection"],
 StyleBox[" and \[FivePointedStar]d", "Subsubsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "\[Phi]z"], TraditionalForm]], "Subsubsection",
  ExpressionUUID->"864814f9-2eb3-4a9d-b153-4de64e3a1c71"], "Subsubsection"],
 StyleBox[", for evaluating the asymptotic limits", "Subsubsection"]
}], "Text",
 CellChangeTimes->{{3.889022043272377*^9, 
  3.889022181238925*^9}},ExpressionUUID->"abe9a417-2c15-4748-b286-\
ca2797f01be3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[FivePointedStar]d\[Zeta]r\[Phi]", "=", 
  RowBox[{"FS", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "3"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "R"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "R"}], ")"}], "2"]}], "]"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"V0", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8890222116044374`*^9, 3.889022302615921*^9}, {
  3.889024046768863*^9, 3.889024069447732*^9}, {3.889024100905589*^9, 
  3.8890242340859933`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"ef4aaad7-3578-4e86-8820-a014f251e578"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"V0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["V0", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["V0", "2"]}], "-", 
      RowBox[{"8", " ", "R", " ", "r0", " ", 
       SuperscriptBox["V0", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r0", "2"], " ", 
       SuperscriptBox["V0", "2"]}], "-", 
      RowBox[{"4", " ", "R", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], "+", 
      RowBox[{"4", " ", "r0", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], "+", 
      RowBox[{"4", " ", "R", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "-", 
      RowBox[{"4", " ", "r0", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "-", "z"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r0", "-", "z"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", "z"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["V0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r0", "+", "z"}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["V0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "R"}], "-", 
         RowBox[{"2", " ", "r0"}], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["V0", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "R"}], "-", 
         RowBox[{"2", " ", "r0"}], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"R", "+", "z"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"r0", "+", "z"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{"r0", "-", "z"}], ")"}]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", "r", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.889024197195356*^9, 3.889024216023264*^9}, 
   3.889024252357476*^9, 3.8927837720940075`*^9, 3.892784580870462*^9, 
   3.89280774361455*^9, 3.8928439788261156`*^9, 3.8928443541261826`*^9, 
   3.8928510972957687`*^9, 3.894358755508407*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"8f6f6dd8-a276-498a-801d-6954882c9806"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]r\[Phi]", ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889024274738014*^9, 3.8890243144960117`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"5dc4a154-7416-4d30-8ebb-a8818dc14474"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.889024305490216*^9, 3.889024319313652*^9}, 
   3.892783775128235*^9, 3.892784585366599*^9, 3.8928077481071033`*^9, 
   3.892843978900122*^9, 3.892844354179182*^9, 3.8928511002716556`*^9, 
   3.8943587781346893`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"1a9f8ed5-cea5-49fa-8876-60b4d7a172f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]r\[Phi]", ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889024274738014*^9, 3.889024333075658*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"05ae54ae-f223-4d3b-940f-1710f0917134"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.889024305490216*^9, 3.889024338235323*^9}, 
   3.892783780021411*^9, 3.8927845902931457`*^9, 3.892807753033351*^9, 
   3.892843978930465*^9, 3.8928443542111816`*^9, 3.8928511051553893`*^9, 
   3.8943587830393333`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"4310e345-f7a5-43df-bb2c-a3df70cda9cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[FivePointedStar]d\[Zeta]\[Phi]z", "=", 
  RowBox[{"FS", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "4"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmr0", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "r0"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "R"}], ")"}], "2"]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dmR", "[", 
         RowBox[{"r", ",", "z"}], "]"}], "->", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "R"}], ")"}], "2"]}], "]"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"V0", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8890222116044374`*^9, 3.889022302615921*^9}, {
  3.889024046768863*^9, 3.889024069447732*^9}, {3.889024100905589*^9, 
  3.8890242340859933`*^9}, {3.8890243535691195`*^9, 3.889024370029089*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"a5eea18e-3097-4ce7-a07a-6d1c63ce9cbc"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"V0", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox["V0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "R"}], "-", 
             RowBox[{"2", " ", "r0"}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "+", "z"}], ")"}], "2"]}]], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "V0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "R"}], "-", 
         RowBox[{"2", " ", "r0"}], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"R", "+", "z"}], ")"}], "2"]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r0", "+", "z"}], ")"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "R"}], "-", 
            RowBox[{"2", " ", "r0"}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["V0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "R"}], "+", 
               RowBox[{"2", " ", "r0"}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"R", "-", "z"}], ")"}], "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "R"}], "+", "r0"}], ")"}], " ", 
                   SuperscriptBox["V0", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["V0", "2"]}], ")"}], " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"R", "-", "z"}], ")"}], "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["V0", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "R"}], "-", 
                  RowBox[{"2", " ", "r0"}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["V0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"R", "-", "z"}], ")"}], "2"]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r0", "-", "z"}], ")"}], "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r0", "+", "z"}], ")"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"R", "-", "z"}], ")"}], "2"]}]], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r0", "-", "z"}], ")"}], "2"]}]], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"R", "+", "z"}], ")"}], "2"]}]], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r0", "+", "z"}], ")"}], "2"]}]]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8890244563166547`*^9, 3.8927838565304127`*^9, 
  3.8927846694001355`*^9, 3.8928078326804934`*^9, 3.8928439790984955`*^9, 
  3.8928443543811817`*^9, 3.8928511842321024`*^9, 3.8943588845004387`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"60d7c0c2-17a8-4e7c-a18b-a8c567084281"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]\[Phi]z", ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889024274738014*^9, 3.8890243144960117`*^9}, {
  3.889024398543962*^9, 3.889024399439638*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ec3958fc-46ce-49f3-ade9-aab970f71c65"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"R", "-", "r0"}], ")"}], " ", "V0"}]], "Output",
 CellChangeTimes->{{3.889024305490216*^9, 3.889024319313652*^9}, 
   3.8890244867915983`*^9, 3.8927838695118165`*^9, 3.892784682345662*^9, 
   3.8928078457654743`*^9, 3.8928439791304665`*^9, 3.892844354415182*^9, 
   3.892851197177369*^9, 3.894365357693368*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"c985a66f-87bf-4482-b773-72cf47a88f95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]\[Phi]z", ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889024274738014*^9, 3.889024333075658*^9}, {
  3.8890244022154093`*^9, 3.8890244026484094`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"7de40fdd-e1c0-4b1c-b293-ab36cb5ab530"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"R", "-", "r0"}], ")"}], " ", "V0"}]], "Output",
 CellChangeTimes->{{3.889024305490216*^9, 3.889024338235323*^9}, 
   3.889024511403912*^9, 3.8927838830145025`*^9, 3.892784695733662*^9, 
   3.8928078593469844`*^9, 3.8928439791626077`*^9, 3.8928443544484034`*^9, 
   3.8928512104504833`*^9, 3.894365371131699*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"c903fc20-2e2c-4f04-ac1a-d528afe3e621"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{803.25, 585.},
WindowMargins->{{208.5, Automatic}, {Automatic, 0}},
DockedCells->{},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "cosmic", 
   "hartle", "131book", "math"}, "wh.ps", CharacterEncoding -> "ISO8859-1"]},
TaggingRules-><|"TryRealOnly" -> False|>,
DefaultNewCellStyle->"Input",
Magnification->1.5,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"b490290c-f546-46d2-b11a-f3a581028d54"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 394, 6, 43, "Subtitle",ExpressionUUID->"ab672659-0094-4fe7-a448-a7d62eeab385"],
Cell[819, 23, 1137, 22, 176, "Input",ExpressionUUID->"1be27818-9f39-4166-81be-6a690d8f359e"],
Cell[CellGroupData[{
Cell[1981, 49, 235, 4, 37, "Subsubsection",ExpressionUUID->"7a8144f4-89dc-4935-af53-09ba0b11c79c"],
Cell[CellGroupData[{
Cell[2241, 57, 745, 15, 43, "Input",ExpressionUUID->"b5085181-242f-481a-b917-e55be3b042f8"],
Cell[2989, 74, 5188, 73, 61, "Output",ExpressionUUID->"3dcf717e-56d7-488d-8694-491a3529073b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8226, 153, 357, 5, 37, "Subsubsection",ExpressionUUID->"626fd600-29a1-41ab-8c07-7f7d0886ddfb"],
Cell[8586, 160, 214, 5, 33, "Text",ExpressionUUID->"de9df86f-1011-4c6a-be46-4626ce193712"],
Cell[CellGroupData[{
Cell[8825, 169, 3319, 60, 151, "Input",ExpressionUUID->"e941fa4a-e650-400f-9757-a9318cef06c1"],
Cell[12147, 231, 2921, 62, 141, "Output",ExpressionUUID->"8887431e-4381-4945-8cb1-d84f7c31d974"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15105, 298, 232, 4, 43, "Input",ExpressionUUID->"6c007210-44d5-48ca-9e87-631eacb42f27"],
Cell[15340, 304, 2860, 60, 141, "Output",ExpressionUUID->"e27400f4-8cca-44a4-8f2b-a2545caf406a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18237, 369, 227, 4, 43, "Input",ExpressionUUID->"feb3c3c8-caeb-4540-9dca-6b6cd7e9df85"],
Cell[18467, 375, 2077, 34, 63, "Output",ExpressionUUID->"83b54ff6-e814-4ac4-8bdd-0bedd2fb3add"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20581, 414, 328, 7, 43, "Input",ExpressionUUID->"aa892fe1-bb06-4d4f-ad04-c4faf6164ddd"],
Cell[20912, 423, 1800, 28, 61, "Output",ExpressionUUID->"8d98494c-fec6-4450-84ff-e32420c345b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22749, 456, 586, 10, 43, "Input",ExpressionUUID->"86dd7a58-6e64-4d49-a3c3-95eb3b0b4d8e"],
Cell[23338, 468, 3176, 71, 169, "Output",ExpressionUUID->"2f11344d-be91-4440-ab04-5d18c9a0e5ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26551, 544, 290, 6, 43, "Input",ExpressionUUID->"51ad6e2b-5ce4-47c8-a01b-3066dcf76995"],
Cell[26844, 552, 5202, 84, 132, "Output",ExpressionUUID->"6a5483e9-4071-4aed-bd1e-9c67528aeb1d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32095, 642, 269, 4, 37, "Subsubsection",ExpressionUUID->"38ff7bf5-d5b9-4c2c-8238-8c3d5ea1f603"],
Cell[32367, 648, 2122, 55, 149, "Input",ExpressionUUID->"f9730195-ce5e-4080-8463-5f610621e18f"],
Cell[34492, 705, 1141, 31, 123, "Input",ExpressionUUID->"39bad35f-e171-4caa-884e-7a1fefc498df"],
Cell[CellGroupData[{
Cell[35658, 740, 662, 15, 70, "Input",ExpressionUUID->"4db2a9fd-daaf-4d05-9560-4f2d10c83bb2"],
Cell[36323, 757, 10759, 316, 841, "Output",ExpressionUUID->"31517a94-684b-44f9-b322-5a8fe99947b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47131, 1079, 219, 4, 37, "Subsubsection",ExpressionUUID->"62536056-9a1c-4ce8-b514-cbce209a3d95"],
Cell[CellGroupData[{
Cell[47375, 1087, 3386, 94, 308, "Input",ExpressionUUID->"a43ee855-b1a3-4937-89e3-5da7dfe046bf"],
Cell[50764, 1183, 88448, 2679, 2371, "Output",ExpressionUUID->"63565df8-9efd-4e77-b369-819070d310dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139261, 3868, 215, 4, 37, "Subsubsection",ExpressionUUID->"04a42347-15eb-4789-ad17-422b70869591"],
Cell[CellGroupData[{
Cell[139501, 3876, 1900, 49, 202, "Input",ExpressionUUID->"7c96a4cd-39b0-42d5-aebf-4fc15c3eeb30"],
Cell[141404, 3927, 14932, 427, 222, "Output",ExpressionUUID->"3a0069f7-36ba-44ad-b004-5dabfd430e89"]
}, Open  ]],
Cell[156351, 4357, 142, 3, 33, "Text",ExpressionUUID->"52ae8ce5-5f7f-4f63-be11-d1ed9b422937"],
Cell[156496, 4362, 71, 0, 33, "Text",ExpressionUUID->"580872b1-e1d6-464b-93f4-6d5271776a42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156604, 4367, 258, 4, 56, "Subsection",ExpressionUUID->"90692efc-d539-44b8-a818-a81979a84b39"],
Cell[CellGroupData[{
Cell[156887, 4375, 1882, 47, 123, "Input",ExpressionUUID->"a1f3fab2-a67b-438c-a5a2-ac469d23aa74"],
Cell[158772, 4424, 13387, 411, 431, "Output",ExpressionUUID->"56154295-fe95-49dc-8099-01980b45d4bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172196, 4840, 12024, 378, 567, "Input",ExpressionUUID->"1a333a58-7c0e-4817-839b-ab3a264f9c0c"],
Cell[184223, 5220, 8627, 279, 324, "Output",ExpressionUUID->"ece97f82-bae2-43c8-9578-da88617b2120"]
}, Open  ]],
Cell[192865, 5502, 1188, 28, 70, "Input",ExpressionUUID->"c5e1096e-143d-4b72-9db3-68eb29c00a24"],
Cell[194056, 5532, 2046, 53, 187, "Input",ExpressionUUID->"bfa24ac1-409a-449e-8715-29a7268b6cc1"],
Cell[196105, 5587, 1716, 54, 301, "Input",ExpressionUUID->"6e1d4af2-1af5-43c8-8c73-9580a1c508c5"],
Cell[197824, 5643, 3437, 113, 455, "Input",ExpressionUUID->"e3941927-0686-439d-ba95-86482cf3c8e7"],
Cell[201264, 5758, 1019, 26, 149, "Input",ExpressionUUID->"abb0bff8-2151-4437-8da0-9c1093171d9e"],
Cell[202286, 5786, 2158, 71, 199, "Input",ExpressionUUID->"86971e6a-d15b-4af9-beb6-61bb7e154423"],
Cell[204447, 5859, 976, 25, 149, "Input",ExpressionUUID->"e3fe5c9f-1d56-43ee-9464-ad11677e6c19"],
Cell[205426, 5886, 1467, 45, 135, "Input",ExpressionUUID->"59104298-4e68-444f-b76d-5afc6d015cc5"],
Cell[206896, 5933, 941, 27, 75, "Input",ExpressionUUID->"93f690ed-fdab-4c2a-87d2-6ef5062de72e"],
Cell[207840, 5962, 927, 25, 149, "Input",ExpressionUUID->"05192149-f0c9-4167-aa08-0ad38faf274d"],
Cell[208770, 5989, 2060, 69, 199, "Input",ExpressionUUID->"513d4834-4236-4b44-9c7a-91890e4080ba"],
Cell[210833, 6060, 978, 26, 176, "Input",ExpressionUUID->"bd2a83e6-6a93-4a78-936d-e1ee8b3538ed"],
Cell[211814, 6088, 1409, 43, 135, "Input",ExpressionUUID->"18c0b060-b654-4948-8abf-b8a15fc03c48"],
Cell[213226, 6133, 968, 28, 106, "Input",ExpressionUUID->"209d233c-a6df-47d4-bca5-b898683508de"],
Cell[CellGroupData[{
Cell[214219, 6165, 387, 6, 70, "Input",ExpressionUUID->"607c7962-ae75-44d4-9a3a-97b0ec061ab1"],
Cell[214609, 6173, 27353, 773, 2201, "Output",ExpressionUUID->"60599fcd-96a5-49eb-8353-2222106de3a4"]
}, Open  ]],
Cell[241977, 6949, 5959, 177, 440, "Input",ExpressionUUID->"900b2438-54e6-4b99-8134-fb0cf4950f0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247973, 7131, 196, 3, 51, "Subsection",ExpressionUUID->"aaf37ce7-273c-4fe3-8899-24418bc6fe55"],
Cell[248172, 7136, 6781, 190, 785, "Input",ExpressionUUID->"a9e932f6-61f8-4884-aa01-69c0009489a4"],
Cell[254956, 7328, 144, 3, 33, "Text",ExpressionUUID->"258a539d-4476-4786-a77c-71c48aebbe25"],
Cell[255103, 7333, 154, 3, 33, "Text",ExpressionUUID->"ffbe1109-194b-4243-9c11-aff4fa6ec850"],
Cell[CellGroupData[{
Cell[255282, 7340, 311, 5, 43, "Input",ExpressionUUID->"816208b6-f554-462c-b68c-f43c25080289"],
Cell[255596, 7347, 735, 11, 61, "Output",ExpressionUUID->"80ff6210-7de7-431f-9cb2-14098ddc7609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256368, 7363, 186, 3, 37, "Subsubsection",ExpressionUUID->"b5a78dc8-3433-4f25-be82-f2fd33d5c269"],
Cell[256557, 7368, 337, 7, 33, "Text",ExpressionUUID->"48717ff9-da07-467f-ac8d-40d648771663"],
Cell[CellGroupData[{
Cell[256919, 7379, 1813, 49, 136, "Input",ExpressionUUID->"55999ec9-83ca-43b0-9483-3812df40cae7"],
Cell[258735, 7430, 47239, 1419, 4140, "Output",ExpressionUUID->"791a3e5c-a89b-4c9e-b464-45766ae5b0b2"]
}, Open  ]],
Cell[305989, 8852, 242, 4, 33, "Text",ExpressionUUID->"409ac082-b6d3-4dee-8fae-22e6cababed2"],
Cell[CellGroupData[{
Cell[306256, 8860, 609, 15, 70, "Input",ExpressionUUID->"ac9f56b0-6727-4ff9-8438-d4ceea1ebed9"],
Cell[306868, 8877, 864, 18, 87, "Output",ExpressionUUID->"10d33389-29b9-4e9f-b3b1-3c2fc6f6c4b0"]
}, Open  ]],
Cell[307747, 8898, 193, 3, 33, "Text",ExpressionUUID->"fb1b52aa-72ff-41d9-afb6-8996324a1428"],
Cell[CellGroupData[{
Cell[307965, 8905, 789, 19, 70, "Input",ExpressionUUID->"9dcab2b6-dd50-47a1-9b0c-4b6be813db82"],
Cell[308757, 8926, 643, 10, 61, "Output",ExpressionUUID->"20b5195a-e95f-4e43-bda5-bfbc31fd87ce"]
}, Open  ]],
Cell[309415, 8939, 191, 3, 33, "Text",ExpressionUUID->"a7a7fecc-0655-4ec6-bb9d-0e5ba2576857"],
Cell[CellGroupData[{
Cell[309631, 8946, 634, 14, 70, "Input",ExpressionUUID->"203fbca4-366e-4ae7-b904-4e2b1bf79bf4"],
Cell[310268, 8962, 686, 10, 63, "Output",ExpressionUUID->"b8b008fd-1278-4af8-b3e5-63c0cdcf4451"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[311003, 8978, 301, 4, 47, "Subsubsection",ExpressionUUID->"bd9d6667-1bcc-4813-b454-5ce80d7fabfe"],
Cell[311307, 8984, 153, 3, 33, "Text",ExpressionUUID->"f17c31ab-75f1-40ff-bdd0-79308f871c4b"],
Cell[CellGroupData[{
Cell[311485, 8991, 564, 12, 43, "Input",ExpressionUUID->"e7efdf9b-4503-43aa-b4a2-677a6761c024"],
Cell[312052, 9005, 1846, 55, 187, "Output",ExpressionUUID->"a56f5602-14ee-4d42-91d0-ad19ae8a7bc0"]
}, Open  ]]
}, Open  ]],
Cell[313925, 9064, 206, 4, 37, "Subsubsection",ExpressionUUID->"34586f78-c815-425f-a4ea-ed32d93adec5"],
Cell[314134, 9070, 247, 4, 47, "Subsubsection",ExpressionUUID->"68caa8c2-3c95-42a3-a19b-e2ca8a877949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314418, 9079, 421, 6, 101, "Section",ExpressionUUID->"e05d6efd-bdda-40c6-bb61-5745b0a8bdb9"],
Cell[314842, 9087, 1648, 26, 43, "Input",ExpressionUUID->"017ae274-0007-4221-b75c-e70483a30409"],
Cell[CellGroupData[{
Cell[316515, 9117, 1025, 25, 70, "Input",ExpressionUUID->"a1c41679-c76c-4fb5-aa7d-00ca72f38767"],
Cell[317543, 9144, 2367, 43, 119, "Output",ExpressionUUID->"208f4646-8db7-4ced-a72b-26650b1fb784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319947, 9192, 1953, 43, 176, "Input",ExpressionUUID->"d712aaf4-eca7-4dae-88d4-c89157e11bf1"],
Cell[321903, 9237, 4859, 121, 180, "Output",ExpressionUUID->"90063689-5b64-4a97-b3fc-dac9bd8fa2c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326799, 9363, 251, 5, 43, "Input",ExpressionUUID->"f31585f9-b2e8-41ba-9f4d-39a0521c9f1d"],
Cell[327053, 9370, 560, 8, 61, "Output",ExpressionUUID->"6f2fcbc3-496a-4043-8949-7fd68b35a11d"]
}, Open  ]],
Cell[327628, 9381, 1590, 37, 107, "Input",ExpressionUUID->"92c7faa2-457b-4540-a1f3-0e262eb957b2"],
Cell[CellGroupData[{
Cell[329243, 9422, 297, 6, 43, "Input",ExpressionUUID->"43ee388e-33bf-45cf-8f2a-b4b7dc3576f3"],
Cell[329543, 9430, 584, 9, 61, "Output",ExpressionUUID->"1df64487-67bb-4696-9df4-25a77860c991"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330164, 9444, 2880, 58, 228, "Input",ExpressionUUID->"a3cd3b6c-864c-4f43-af04-92834735895f"],
Cell[333047, 9504, 13709, 362, 234, "Output",ExpressionUUID->"ffe5bc08-f1b3-4ea4-aeee-49cd24a218a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346793, 9871, 332, 7, 43, "Input",ExpressionUUID->"3fd257b2-7b11-414a-82e6-694b03fcea1e"],
Cell[347128, 9880, 2383, 64, 150, "Output",ExpressionUUID->"c6f9bfe0-bfa5-4bc2-aaf6-e5446b377b62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349548, 9949, 380, 7, 43, "Input",ExpressionUUID->"ea753737-4c58-4fc8-9d7b-67575500a2c6"],
Cell[349931, 9958, 2770, 75, 176, "Output",ExpressionUUID->"3a03e63f-765e-4deb-9623-80084b27c274"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352738, 10038, 713, 11, 82, "Subsection",ExpressionUUID->"7c0524a6-cfb2-47db-944f-9222275cff41"],
Cell[CellGroupData[{
Cell[353476, 10053, 1848, 38, 96, "Subsubsection",ExpressionUUID->"c27ae23e-6d6a-4a25-898e-9cd0a3c8d556"],
Cell[355327, 10093, 663, 14, 70, "Input",ExpressionUUID->"034ec43d-10d5-46fc-8ef6-fc9930b6d76f"],
Cell[355993, 10109, 617, 14, 60, "Input",ExpressionUUID->"3e3af2e5-123b-4f69-a365-cfa14b128688"],
Cell[CellGroupData[{
Cell[356635, 10127, 400, 6, 43, "Input",ExpressionUUID->"5e1a5c10-0def-474d-8fd1-4bff1aea5cab"],
Cell[357038, 10135, 2461, 62, 176, "Output",ExpressionUUID->"608fa9d6-6e8d-42df-82e1-6e07a285fe6c"]
}, Open  ]],
Cell[359514, 10200, 4141, 104, 158, "Input",ExpressionUUID->"9b8024d3-3135-4423-9535-ff74b8bbd573"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363692, 10309, 755, 11, 42, "Subsubsection",ExpressionUUID->"e66ea281-3798-4934-a952-dd41610fa3ae"],
Cell[364450, 10322, 901, 18, 47, "Input",ExpressionUUID->"f88a72a8-bd55-46da-9b8c-33c9b2aec33f"],
Cell[CellGroupData[{
Cell[365376, 10344, 424, 6, 43, "Input",ExpressionUUID->"9b3593b7-44c0-4f87-9022-4299bad75ac2"],
Cell[365803, 10352, 2542, 61, 144, "Output",ExpressionUUID->"45f4acf8-0804-40de-9b47-11ab76aca0e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368382, 10418, 1986, 43, 164, "Input",ExpressionUUID->"99e78b71-7f39-4b0f-a891-563482774590"],
Cell[370371, 10463, 31152, 761, 234, "Output",ExpressionUUID->"1801db64-d781-4c18-9825-1ed567dd7c3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401584, 11231, 1343, 24, 80, "Subsection",ExpressionUUID->"1d830280-dcf7-4a06-83bf-8833d1cb84fc"],
Cell[CellGroupData[{
Cell[402952, 11259, 1586, 38, 159, "Input",ExpressionUUID->"7248bb14-d163-4c46-9aa2-af2857fb24f2"],
Cell[404541, 11299, 1539, 40, 136, "Output",ExpressionUUID->"6f1308b0-97cf-4df4-afcd-fc61620b5582"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406117, 11344, 1290, 34, 173, "Input",ExpressionUUID->"99279281-07a8-4985-a1ac-c84b46fe66c8"],
Cell[407410, 11380, 1139, 31, 130, "Output",ExpressionUUID->"63795c0d-95d6-4fb8-abea-ffe22ae0441f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408586, 11416, 1440, 40, 175, "Input",ExpressionUUID->"33ed4224-318b-44ba-b3fc-3129ba5abe8a"],
Cell[410029, 11458, 1315, 37, 178, "Output",ExpressionUUID->"fc84d203-71cf-4fbb-ba34-bb4324918514"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411381, 11500, 300, 7, 43, "Input",ExpressionUUID->"56ea571a-9560-48da-9af4-bbc28b24df04"],
Cell[411684, 11509, 203, 3, 61, "Output",ExpressionUUID->"5fffa529-5748-4720-9a06-49567eafb91c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[411936, 11518, 1376, 24, 80, "Subsection",ExpressionUUID->"696715cb-b22d-40cc-8641-cc92434a78b7"],
Cell[CellGroupData[{
Cell[413337, 11546, 2169, 59, 198, "Input",ExpressionUUID->"a160e565-954f-48d2-a3ca-077e42bd7295"],
Cell[415509, 11607, 5491, 143, 369, "Output",ExpressionUUID->"11c683c7-30ce-466f-86fe-db7fedee5f4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421037, 11755, 354, 7, 47, "Input",ExpressionUUID->"9738081f-4132-47d0-866c-a2adf6b9c43c"],
Cell[421394, 11764, 295, 4, 61, "Output",ExpressionUUID->"e9c721ce-0f5f-4d7c-a01b-47e54d7ce949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421726, 11773, 512, 11, 47, "Input",ExpressionUUID->"a20abb95-3b24-44f5-8c82-55e82a6b55f5"],
Cell[422241, 11786, 630, 14, 80, "Output",ExpressionUUID->"a8b57a2d-e8a7-4e37-84d0-b72fdec97023"]
}, Open  ]],
Cell[422886, 11803, 206, 4, 37, "Subsubsection",ExpressionUUID->"c62a5f65-42ae-4587-9089-0d54071ea19a"],
Cell[CellGroupData[{
Cell[423117, 11811, 307, 4, 47, "Subsubsection",ExpressionUUID->"d5b5587f-842e-46bf-ae3c-d5098c852198"],
Cell[423427, 11817, 144, 3, 33, "Text",ExpressionUUID->"3c4f62c5-7b38-41e7-9e92-5b06f9b1958a"],
Cell[423574, 11822, 228, 4, 43, "Input",ExpressionUUID->"d8873f70-3d90-455c-980e-19ca7d12084e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[423863, 11833, 385, 6, 101, "Section",ExpressionUUID->"091528be-49e2-41e7-ba81-8d412fc95312"],
Cell[424251, 11841, 1595, 25, 43, "Input",ExpressionUUID->"0c41ef1f-2cb6-4fd5-b0e9-37d1efe02a2d"],
Cell[CellGroupData[{
Cell[425871, 11870, 955, 24, 70, "Input",ExpressionUUID->"3d730303-e215-4634-8047-68108590f626"],
Cell[426829, 11896, 2784, 59, 167, "Output",ExpressionUUID->"e6c9b4a3-7ea3-4e02-a5cb-118b45ace7c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429650, 11960, 1913, 43, 176, "Input",ExpressionUUID->"056849a7-7366-463f-a542-9332b5b0d64d"],
Cell[431566, 12005, 19162, 497, 218, "Output",ExpressionUUID->"7b376175-7076-4c9e-a5f9-e8c44f446569"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450765, 12507, 233, 6, 43, "Input",ExpressionUUID->"8ae8352c-991c-465d-b916-c99805894743"],
Cell[451001, 12515, 879, 23, 84, "Output",ExpressionUUID->"f34b8044-b2ec-4fa4-af17-6e4500f95b94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451917, 12543, 2840, 58, 228, "Input",ExpressionUUID->"b9d3a1fa-9313-46be-aa68-a4e474e12f4e"],
Cell[454760, 12603, 37489, 967, 236, "Output",ExpressionUUID->"6f50b709-7ac7-4142-b2d1-579df437ab39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492286, 13575, 310, 7, 43, "Input",ExpressionUUID->"63f64d00-9831-4297-9d4d-f0d425e940b2"],
Cell[492599, 13584, 7451, 197, 524, "Output",ExpressionUUID->"5fbd3032-02c2-47f1-a2d5-debc047cc557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500087, 13786, 361, 8, 43, "Input",ExpressionUUID->"f7709ad3-f0e0-4ec6-92a4-2a90879e5719"],
Cell[500451, 13796, 3426, 98, 233, "Output",ExpressionUUID->"5f68d51d-b3d4-4baf-a50d-55dc641f501d"]
}, Open  ]],
Cell[503892, 13897, 746, 16, 66, "Text",ExpressionUUID->"abe9a417-2c15-4748-b286-ca2797f01be3"],
Cell[CellGroupData[{
Cell[504663, 13917, 1915, 55, 136, "Input",ExpressionUUID->"ef4aaad7-3578-4e86-8820-a014f251e578"],
Cell[506581, 13974, 7851, 248, 535, "Output",ExpressionUUID->"8f6f6dd8-a276-498a-801d-6954882c9806"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514469, 14227, 299, 6, 43, "Input",ExpressionUUID->"5dc4a154-7416-4d30-8ebb-a8818dc14474"],
Cell[514771, 14235, 349, 6, 61, "Output",ExpressionUUID->"1a9f8ed5-cea5-49fa-8876-60b4d7a172f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515157, 14246, 297, 6, 43, "Input",ExpressionUUID->"05ae54ae-f223-4d3b-940f-1710f0917134"],
Cell[515457, 14254, 351, 6, 61, "Output",ExpressionUUID->"4310e345-f7a5-43df-bb2c-a3df70cda9cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515845, 14265, 1963, 55, 136, "Input",ExpressionUUID->"a5eea18e-3097-4ce7-a07a-6d1c63ce9cbc"],
Cell[517811, 14322, 13259, 382, 852, "Output",ExpressionUUID->"60d7c0c2-17a8-4e7c-a18b-a8c567084281"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531107, 14709, 348, 7, 43, "Input",ExpressionUUID->"ec3958fc-46ce-49f3-ade9-aab970f71c65"],
Cell[531458, 14718, 454, 9, 61, "Output",ExpressionUUID->"c985a66f-87bf-4482-b773-72cf47a88f95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531949, 14732, 350, 7, 43, "Input",ExpressionUUID->"7de40fdd-e1c0-4b1c-b293-ab36cb5ab530"],
Cell[532302, 14741, 456, 9, 61, "Output",ExpressionUUID->"c903fc20-2e2c-4f04-ac1a-d528afe3e621"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/NUT_metrics.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    428825,      11197]
NotebookOptionsPosition[    406523,      10791]
NotebookOutlinePosition[    407337,      10817]
CellTagsIndexPosition[    407294,      10814]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Nut metric version 1:  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Phi]"], TraditionalForm]],ExpressionUUID->
  "aa4df816-ea51-458a-bd2a-82acabe375cf"],
 "=-2l(cos\[Theta]-1)"
}], "Title",
 CellChangeTimes->{{3.577118153797845*^9, 3.5771182438327947`*^9}, {
   3.887719479536909*^9, 3.887719518951929*^9}, 3.889111001289592*^9, {
   3.8891146051348763`*^9, 
   3.8891146746706963`*^9}},ExpressionUUID->"ab672659-0094-4fe7-a448-\
a7d62eeab385"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MF", "=", " ", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", " ", "=", " ", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", " ", "=", " ", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inv", " ", "=", " ", "Inverse"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "coord", ",", "gmet", ",", "ginv", ",", "chrst", ",", "\[Rho]", ",", 
   "\[Theta]", ",", "\[Phi]", ",", "t"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "4"}], ";"}], " "}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"0d305e59-ba53-4df0-af12-b0d4c100fb35"],

Cell[CellGroupData[{

Cell["Coordinates:", "Subsubsection",
 CellChangeTimes->{{3.577117016969263*^9, 3.57711702707399*^9}, {
   3.887719527041357*^9, 3.887719532104722*^9}, 
   3.887730515414641*^9},ExpressionUUID->"7a8144f4-89dc-4935-af53-\
09ba0b11c79c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["coord",
    FontWeight->"Bold"], 
   StyleBox["=",
    FontWeight->"Bold"], 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", " ", "\[Phi]"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5771203577846107`*^9, 3.5771203616597033`*^9}, {
   3.599920638005655*^9, 3.5999206412258387`*^9}, {3.599920899217595*^9, 
   3.599920905629962*^9}, {3.887417649948822*^9, 3.887417653899786*^9}, {
   3.887417685645604*^9, 3.8874176880224533`*^9}, {3.8874964737497873`*^9, 
   3.8874964740057087`*^9}, {3.887721861401795*^9, 3.887721864142474*^9}, 
   3.8882310437785187`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"b5085181-242f-481a-b917-e55be3b042f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The metric and its inverse:", "Subsubsection",
 CellChangeTimes->{{3.577117246863327*^9, 3.5771172552499113`*^9}, {
   3.5771174106403723`*^9, 3.577117417637035*^9}, {3.577126614901785*^9, 
   3.5771266252676888`*^9}, {3.8877195402101917`*^9, 3.887719552158025*^9}, 
   3.8877305208506203`*^9},ExpressionUUID->"626fd600-29a1-41ab-8c07-\
7f7d0886ddfb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", " ", "=", 
   RowBox[{
    SuperscriptBox["\[Rho]", "2"], " ", "-", " ", 
    RowBox[{"2", " ", "M", "  ", "\[Rho]"}], " ", "-", " ", 
    SuperscriptBox["l", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], "+", 
     SuperscriptBox["l", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"M", " ", "\[Rho]"}]}], ")"}], "/", 
      SuperscriptBox["\[Sigma]", "2"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{
    RowBox[{"-", "2"}], "l", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrtmg", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MF", "[", 
   RowBox[{"gmet", "=", 
    RowBox[{"FS", "[", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "V"}], "0", "0", 
          RowBox[{"V", "*", "A\[Phi]"}]},
         {"0", 
          RowBox[{
           SuperscriptBox["\[Sigma]", "2"], "/", "\[CapitalDelta]"}], "0", 
          "0"},
         {"0", "0", 
          SuperscriptBox["\[Sigma]", "2"], "0"},
         {
          RowBox[{"V", "*", "A\[Phi]"}], "0", "0", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
           RowBox[{"V", "*", 
            RowBox[{"A\[Phi]", "^", "2"}]}]}]}
        }], "\[NoBreak]", ")"}],
      MatrixForm[#]& ], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5771172666645117`*^9, 3.577117391489622*^9}, {
   3.577120377231069*^9, 3.5771204526300745`*^9}, {3.577126253560469*^9, 
   3.577126268509426*^9}, {3.577126636408105*^9, 3.5771266756212125`*^9}, {
   3.577126719181217*^9, 3.5771272563952527`*^9}, {3.5771284143010254`*^9, 
   3.5771289844381847`*^9}, {3.577134166301512*^9, 3.577134219818139*^9}, 
   3.5771343017637033`*^9, {3.57715209687169*^9, 3.5771523731485243`*^9}, {
   3.5771524031625085`*^9, 3.5771524954609613`*^9}, {3.5987176008530807`*^9, 
   3.59871788126812*^9}, {3.5987179235915403`*^9, 3.598717945908817*^9}, {
   3.598723343207525*^9, 3.598723349818903*^9}, {3.5999208654356627`*^9, 
   3.599920892163192*^9}, {3.5999209234939833`*^9, 3.599920985115508*^9}, 
   3.6005293841483717`*^9, {3.887417762252357*^9, 3.887418070400508*^9}, {
   3.887418112456699*^9, 3.887418331064638*^9}, {3.8874183643203506`*^9, 
   3.887418495266466*^9}, {3.887418539150775*^9, 3.887418568488708*^9}, {
   3.887418750129532*^9, 3.887418761217948*^9}, {3.887418866050289*^9, 
   3.887418917821005*^9}, {3.887419086647751*^9, 3.887419120504067*^9}, {
   3.887419171702433*^9, 3.887419192706036*^9}, 3.8874195545937033`*^9, {
   3.887421463527493*^9, 3.8874214800346727`*^9}, {3.88749324108712*^9, 
   3.887493244386139*^9}, {3.8874936805760193`*^9, 3.8874936815849323`*^9}, {
   3.887493716670011*^9, 3.887493759285118*^9}, {3.887494696169368*^9, 
   3.887494710105653*^9}, {3.887494986288321*^9, 3.8874949966719637`*^9}, {
   3.887495497988689*^9, 3.887495498315341*^9}, {3.887719604029324*^9, 
   3.8877196075619307`*^9}, {3.887730320222821*^9, 3.8877303251948977`*^9}, 
   3.887730357691855*^9, {3.8877554794445057`*^9, 3.887755506068687*^9}, 
   3.888231054922577*^9, 3.888311405909663*^9, {3.8891158818950253`*^9, 
   3.8891159884475965`*^9}, {3.889116024217649*^9, 3.8891160343700943`*^9}, {
   3.8891161772822447`*^9, 3.889116179873843*^9}, 3.8891187878242116`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"e941fa4a-e650-400f-9757-a9318cef06c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TableForm", "[", "gmet", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8877199360881033`*^9, 3.887719946249878*^9}, 
   3.8882310733384023`*^9},
 NumberMarks->False,
 CellLabel->"In[14]:=",ExpressionUUID->"6c007210-44d5-48ca-9e87-631eacb42f27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "gmet", "]"}]], "Input",
 CellChangeTimes->{{3.8877197238646393`*^9, 3.887719725304624*^9}},
 NumberMarks->False,
 CellLabel->"In[15]:=",ExpressionUUID->"feb3c3c8-caeb-4540-9dca-6b6cd7e9df85"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["l", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "2"], " ", "M", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "M", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["l", "2"]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.887719634757972*^9, 3.887719742083908*^9, 3.88771991357973*^9, 
   3.887719949245994*^9, 3.8877206894953814`*^9, 3.8877207580713243`*^9, 
   3.887720805974318*^9, 3.887720924436368*^9, 3.8877210590525103`*^9, 
   3.887721313407786*^9, 3.88772142014575*^9, 3.887721465780726*^9, 
   3.8877215169735937`*^9, 3.887721621743219*^9, {3.8877217114069233`*^9, 
   3.887721723674597*^9}, 3.887721989940069*^9, 3.887722134025271*^9, 
   3.8877221992834044`*^9, 3.887722723371895*^9, 3.8877227705955267`*^9, 
   3.887723011781459*^9, 3.88773032943512*^9, {3.887730361317526*^9, 
   3.8877304058183727`*^9}, 3.8877304441222477`*^9, 3.887730686924766*^9, 
   3.8877307808964167`*^9, {3.887731091660345*^9, 3.8877311093267107`*^9}, 
   3.887731163931367*^9, 3.887731810619618*^9, 3.887731995317037*^9, 
   3.887732055365642*^9, 3.887735799619817*^9, 3.887735916231324*^9, 
   3.887736133839373*^9, 3.8877363268293858`*^9, 3.8877363849936857`*^9, {
   3.88773659436617*^9, 3.887736611519649*^9}, 3.887736888569976*^9, 
   3.8877370249084806`*^9, 3.887737299679995*^9, 3.887737420187551*^9, 
   3.887737516254834*^9, 3.8877375806518173`*^9, {3.887737649659173*^9, 
   3.887737671573382*^9}, {3.887737712020727*^9, 3.887737724624814*^9}, 
   3.887737786784375*^9, 3.887737894279663*^9, 3.887737949340802*^9, 
   3.887738008725091*^9, 3.887738090274568*^9, {3.887738157982572*^9, 
   3.887738176012391*^9}, 3.8877382952564774`*^9, 3.887738582456738*^9, 
   3.887738664955031*^9, 3.887739066411007*^9, 3.8877393955040293`*^9, 
   3.8877547281729727`*^9, 3.88775555414991*^9, {3.88775567430882*^9, 
   3.887755704072946*^9}, 3.887755802798092*^9, 3.887756005117175*^9, 
   3.888231112608065*^9, 3.8883212606256866`*^9, 3.8883829276375484`*^9, 
   3.88838303794933*^9, 3.8883867171539917`*^9, 3.889111435005548*^9, 
   3.889114917747982*^9, 3.8891160023526764`*^9, 3.889116049574601*^9, 
   3.889116195462063*^9, 3.8891188085126476`*^9, 3.889118874876505*^9, 
   3.889119104497037*^9, 3.889119481169202*^9, 3.8944050704493704`*^9, 
   3.8944056726117983`*^9, 3.894437858206299*^9, 3.8944402950405097`*^9, 
   3.8944645028244267`*^9, 3.8944687961191454`*^9, 3.8944688632749777`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"bf79822d-8e48-4061-9613-b75bc01c780a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"ginv", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Inv", "[", "gmet", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174226113405`*^9, 3.577117445522266*^9}, {
  3.887419726122923*^9, 3.887419732104864*^9}, {3.887419822980816*^9, 
  3.887419827636712*^9}, {3.887419943036317*^9, 3.887419945800325*^9}, {
  3.8874212601854258`*^9, 3.887421267836152*^9}, {3.88771971468377*^9, 
  3.8877197149084263`*^9}, {3.8877303969181747`*^9, 3.887730402806439*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"86dd7a58-6e64-4d49-a3c3-95eb3b0b4d8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["8", 
            RowBox[{"1", "+", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "M"}], "-", "\[Rho]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "M"}], "+", 
              RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", 
           FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}]}]], "0", "0", 
      FractionBox[
       RowBox[{"l", " ", 
        SuperscriptBox[
         RowBox[{"Sec", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0"},
     {
      FractionBox[
       RowBox[{"l", " ", 
        SuperscriptBox[
         RowBox[{"Sec", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887495627451881*^9, 3.8874957438942966`*^9, 3.8875043935407047`*^9, 
   3.8875047202991743`*^9, 3.8875048390197153`*^9, 3.887504898872387*^9, 
   3.8875049457857122`*^9, 3.887504982270701*^9, 3.887505017597663*^9, 
   3.8875051338917303`*^9, 3.887505167491599*^9, 3.887716312753746*^9, 
   3.887716449972748*^9, 3.887716530977573*^9, 3.887716564529421*^9, 
   3.887716610893421*^9, 3.887716691872772*^9, 3.887716738901917*^9, 
   3.8877171352135983`*^9, 3.88771723186438*^9, 3.8877172666350946`*^9, 
   3.887717826967896*^9, 3.887717897919298*^9, 3.8877180893078337`*^9, {
   3.8877181943670197`*^9, 3.887718212770342*^9}, {3.887718287731329*^9, 
   3.887718305281968*^9}, 3.887718360707439*^9, 3.887718407387068*^9, 
   3.887719356698834*^9, {3.887719561178376*^9, 3.8877195843562403`*^9}, 
   3.887719742344532*^9, 3.887719913615192*^9, 3.887719949288764*^9, 
   3.887720689748837*^9, 3.887720758101623*^9, 3.8877208060004807`*^9, 
   3.8877209246889153`*^9, 3.8877210590728073`*^9, 3.887721313428793*^9, 
   3.887721420169491*^9, 3.887721465802647*^9, 3.887721517000863*^9, 
   3.887721621764489*^9, {3.887721711428403*^9, 3.8877217236948423`*^9}, 
   3.887721989966769*^9, 3.887722134047305*^9, 3.887722199312584*^9, 
   3.887722723394363*^9, 3.887722770620842*^9, 3.887723011808271*^9, 
   3.887730329482739*^9, {3.88773036181778*^9, 3.887730405873115*^9}, 
   3.887730444659348*^9, 3.887730686947135*^9, 3.8877307813194027`*^9, {
   3.887731092085863*^9, 3.88773110976654*^9}, 3.8877311643710318`*^9, 
   3.887731811049539*^9, 3.887731995739024*^9, 3.887732055796385*^9, 
   3.8877358000762463`*^9, 3.8877359166546907`*^9, 3.8877361343103237`*^9, 
   3.887736327304473*^9, 3.8877363854250717`*^9, {3.8877365947931757`*^9, 
   3.887736611948312*^9}, 3.887736889003509*^9, 3.887737025339677*^9, 
   3.887737300111706*^9, 3.887737420621298*^9, 3.887737516687358*^9, 
   3.887737581096236*^9, {3.8877376500894327`*^9, 3.887737672003395*^9}, {
   3.8877377124595613`*^9, 3.887737725062066*^9}, 3.887737787222259*^9, 
   3.887737894718769*^9, 3.8877379497760963`*^9, 3.8877380091621227`*^9, 
   3.8877380907166853`*^9, {3.8877381584232397`*^9, 3.8877381764506407`*^9}, 
   3.887738295694057*^9, 3.887738582890793*^9, 3.887738665667575*^9, 
   3.887739066889757*^9, 3.887739395996482*^9, 3.887754728635949*^9, 
   3.88775555463687*^9, {3.887755674791565*^9, 3.887755704692566*^9}, 
   3.88775580328218*^9, 3.887756005609456*^9, 3.8882311133745885`*^9, 
   3.8883212615666895`*^9, 3.8883829285077033`*^9, 3.888383038739444*^9, 
   3.8883867179819927`*^9, 3.8891114357594056`*^9, 3.889114918494028*^9, 
   3.889116006687601*^9, 3.889116050331895*^9, 3.8891161962071323`*^9, 
   3.889118809246028*^9, 3.889118875618645*^9, 3.8891191052352705`*^9, 
   3.8891194819035635`*^9, 3.894405071263372*^9, 3.894405673417327*^9, 
   3.894437858983674*^9, 3.894440295852955*^9, 3.894464503748953*^9, 
   3.89446879692063*^9, 3.8944688640040216`*^9},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"74334519-06a2-4f9b-bd33-\
01491f63abdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"S", "[", 
   RowBox[{"ginv", ".", "gmet"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174586480055`*^9, 3.5771174726913567`*^9}, 
   3.5771937741197796`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"51ad6e2b-5ce4-47c8-a01b-3066dcf76995"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887421372732812*^9, 3.887421567384247*^9, 3.88742187317585*^9, 
   3.887493149220706*^9, 3.887493259919245*^9, {3.8874937728684683`*^9, 
   3.887493811646126*^9}, 3.887493901544726*^9, 3.88749440906483*^9, 
   3.887494580192265*^9, 3.887495023533139*^9, 3.887495627517103*^9, 
   3.887495743957342*^9, 3.8875043935782022`*^9, 3.887504720351007*^9, 
   3.887504839050015*^9, 3.887504898898572*^9, 3.88750494581584*^9, 
   3.887504982304311*^9, 3.887505017622889*^9, 3.887505133921709*^9, 
   3.887505167520236*^9, 3.8877163127683487`*^9, 3.887716449991905*^9, 
   3.8877165309970913`*^9, 3.887716564549329*^9, 3.887716610913089*^9, 
   3.887716691894238*^9, 3.887716738917836*^9, 3.88771713523365*^9, 
   3.887717231887001*^9, 3.887717266654807*^9, 3.887717826986577*^9, 
   3.887717897937747*^9, 3.8877180893275623`*^9, {3.887718194385767*^9, 
   3.887718212784973*^9}, {3.8877182877479143`*^9, 3.8877183052993402`*^9}, 
   3.887718360726427*^9, 3.8877184074055443`*^9, 3.8877193567173233`*^9, {
   3.887719561203184*^9, 3.8877195843819838`*^9}, 3.887719742365109*^9, 
   3.887719913632884*^9, 3.887719949309911*^9, 3.8877206897662373`*^9, 
   3.887720758116284*^9, 3.887720806013775*^9, 3.8877209247348413`*^9, 
   3.887721059083311*^9, 3.887721313439488*^9, 3.8877214201815777`*^9, 
   3.887721465813716*^9, 3.887721517014586*^9, 3.8877216217755527`*^9, {
   3.8877217114394073`*^9, 3.8877217237051573`*^9}, 3.887721989980895*^9, 
   3.8877221340587873`*^9, 3.887722199327138*^9, 3.887722723405879*^9, 
   3.8877227706335707`*^9, 3.887723011821937*^9, 3.8877303294988527`*^9, {
   3.887730361896966*^9, 3.887730405893909*^9}, 3.887730444713249*^9, 
   3.887730686958085*^9, 3.8877307813519087`*^9, {3.887731092119521*^9, 
   3.8877311097988253`*^9}, 3.887731164403718*^9, 3.887731811080784*^9, 
   3.8877319957686977`*^9, 3.887732055821665*^9, 3.88773580010557*^9, 
   3.887735916680529*^9, 3.887736134338073*^9, 3.887736327332932*^9, 
   3.887736385452791*^9, {3.887736594823854*^9, 3.887736611981666*^9}, 
   3.887736889032688*^9, 3.887737025370998*^9, 3.887737300142136*^9, 
   3.887737420651463*^9, 3.887737516720257*^9, 3.8877375811244297`*^9, {
   3.887737650117029*^9, 3.887737672033667*^9}, {3.8877377124884787`*^9, 
   3.8877377250944777`*^9}, 3.88773778725006*^9, 3.8877378947540283`*^9, 
   3.8877379498024473`*^9, 3.887738009192189*^9, 3.887738090744505*^9, {
   3.887738158449975*^9, 3.887738176478673*^9}, 3.887738295728554*^9, 
   3.887738582922278*^9, 3.887738665722176*^9, 3.8877390669206944`*^9, 
   3.887739396034412*^9, 3.887754728668661*^9, 3.8877555546685543`*^9, {
   3.887755674827093*^9, 3.887755704748901*^9}, 3.887755803314611*^9, 
   3.887756005638076*^9, 3.88823111344761*^9, 3.88832126167369*^9, 
   3.8883829285976524`*^9, 3.888383038815257*^9, 3.888386718062991*^9, 
   3.889111435873686*^9, 3.8891149185672665`*^9, 3.8891160072617884`*^9, 
   3.8891160504314985`*^9, 3.8891161963409433`*^9, 3.8891188757172728`*^9, 
   3.8891191053631916`*^9, 3.8891194820246167`*^9, 3.894405071444371*^9, 
   3.8944056735113277`*^9, 3.894437859058086*^9, 3.8944402959159536`*^9, 
   3.894464503927953*^9, 3.8944687969979715`*^9, 3.894468864108281*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"01bf2157-cf23-46f6-b2d0-\
f1359c0c9659"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Christoffel symbols:", "Subsubsection",
 CellChangeTimes->{{3.57711720975462*^9, 3.5771172237199216`*^9}, {
  3.887717193241534*^9, 3.8877171935783157`*^9}, {3.887719445648629*^9, 
  3.887719454837624*^9}},ExpressionUUID->"38ff7bf5-d5b9-4c2c-8238-\
8c3d5ea1f603"],

Cell[BoxData[
 RowBox[{"chrst", ":=", 
  RowBox[{"chrst", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ginv", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "s"}], "]"}], "]"}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], " ", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.577117485267728*^9, 3.577117523423134*^9}, {
  3.598717978759696*^9, 3.5987179804917946`*^9}, {3.88749659792846*^9, 
  3.887496598170126*^9}, {3.8874967144899387`*^9, 3.887496714730825*^9}, {
  3.887496746014316*^9, 3.887496746275731*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f9730195-ce5e-4080-8463-5f610621e18f"],

Cell[BoxData[
 RowBox[{"listaffine", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"UnsameQ", "[", 
       RowBox[{
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", "0"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}], ",", 
        "\"\<=\>\"", ",", 
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5771175268384066`*^9, 3.5771175353690867`*^9}, {
  3.887718084863007*^9, 3.887718126974236*^9}, {3.887718177464364*^9, 
  3.887718208989744*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"39bad35f-e171-4caa-884e-7a1fefc498df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "listaffine", "]"}], ",", "Null"}], "]"}], ",",
      "3"}], "]"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771343309041014`*^9, 3.5771343322660093`*^9}, {
  3.8877182840740433`*^9, 3.88771830179117*^9}, {3.8877229727883883`*^9, 
  3.887722973075192*^9}, {3.8877380590955963`*^9, 3.887738060245594*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4db2a9fd-daaf-4d05-9560-4f2d10c83bb2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalGamma][1, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
       RowBox[{"M", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]},
    {"\<\"\[CapitalGamma][1, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Tan", "[", 
         FractionBox["\[Theta]", "2"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}]},
    {"\<\"\[CapitalGamma][1, 4, 2]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]}]},
    {"\<\"\[CapitalGamma][1, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"4", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "M"}], "-", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
         SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][2, 1, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "3"]]},
    {"\<\"\[CapitalGamma][2, 2, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["l", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
       RowBox[{"M", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]},
    {"\<\"\[CapitalGamma][2, 3, 3]\"\>", "\<\"=\"\>", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]},
    {"\<\"\[CapitalGamma][2, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"2", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "3"]]},
    {"\<\"\[CapitalGamma][2, 4, 4]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["l", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{"M", "-", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
            RowBox[{"M", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "-", 
        RowBox[{"2", " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]},
    {"\<\"\[CapitalGamma][3, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox["\[Rho]", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]},
    {"\<\"\[CapitalGamma][3, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][3, 4, 4]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
             "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "M"}], "-", 
               RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
            SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][4, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}]},
    {"\<\"\[CapitalGamma][4, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox["\[Rho]", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]},
    {"\<\"\[CapitalGamma][4, 4, 3]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "4"]}], "+", 
          SuperscriptBox["\[Rho]", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", "\[Rho]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.8]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableSpacing -> {2, 3}]]]], "Output",
 CellChangeTimes->{
  3.8874956277670116`*^9, 3.887495744225355*^9, 3.887504393831828*^9, 
   3.887504720593302*^9, 3.887504839089279*^9, 3.887504898934407*^9, 
   3.8875049458555098`*^9, 3.887504982347249*^9, 3.887505017660267*^9, 
   3.887505133961431*^9, 3.887505167559019*^9, 3.887716313034823*^9, 
   3.8877164500496693`*^9, 3.887716531055952*^9, 3.8877165646054688`*^9, 
   3.887716610967259*^9, 3.887716692184527*^9, 3.8877167389699593`*^9, 
   3.887717135294759*^9, 3.887717231943577*^9, 3.887717266713851*^9, 
   3.887717827041774*^9, 3.887717897990059*^9, {3.8877181944569063`*^9, 
   3.887718212836841*^9}, {3.887718287800654*^9, 3.8877183053598022`*^9}, 
   3.887718360780895*^9, 3.887718407460712*^9, 3.887719356773377*^9, {
   3.887719561266285*^9, 3.887719584446013*^9}, 3.8877197426352043`*^9, 
   3.887719913663376*^9, 3.88771994934447*^9, 3.887720690013142*^9, 
   3.887720758146521*^9, 3.887720806040534*^9, 3.887720924990259*^9, 
   3.88772105910378*^9, 3.887721313459592*^9, 3.887721420203566*^9, 
   3.887721465834959*^9, 3.887721517038974*^9, 3.887721621795879*^9, {
   3.887721711459474*^9, 3.887721723726527*^9}, 3.887721990009704*^9, 
   3.887722134080946*^9, 3.8877221993545027`*^9, 3.887722723428225*^9, 
   3.8877227706555862`*^9, 3.887723011845311*^9, 3.887730329526129*^9, {
   3.887730362030776*^9, 3.887730406009924*^9}, 3.887730445012143*^9, 
   3.8877306869788*^9, 3.887730781626927*^9, {3.8877310923968678`*^9, 
   3.8877311100812073`*^9}, 3.887731164686749*^9, 3.8877318113666677`*^9, 
   3.8877319960399313`*^9, 3.887732056097831*^9, 3.887735800399991*^9, 
   3.887735916965724*^9, 3.887736134620854*^9, 3.887736327618415*^9, 
   3.887736385741335*^9, {3.887736595106803*^9, 3.887736612261767*^9}, 
   3.8877368893164883`*^9, 3.887737025657839*^9, 3.8877373004298487`*^9, 
   3.887737420939595*^9, 3.887737517004114*^9, 3.887737581411255*^9, {
   3.88773765039719*^9, 3.887737672316793*^9}, {3.88773771277771*^9, 
   3.8877377253875227`*^9}, 3.887737787537451*^9, 3.887737895044957*^9, 
   3.887737950089491*^9, 3.8877380094812307`*^9, 3.8877380910348177`*^9, {
   3.887738158743696*^9, 3.887738176765396*^9}, 3.887738296005824*^9, 
   3.887738583211936*^9, 3.887738666027762*^9, 3.887739067255911*^9, 
   3.887739396359367*^9, 3.887754728964336*^9, 3.887755555000189*^9, {
   3.887755675153927*^9, 3.88775570504519*^9}, 3.8877558036406384`*^9, 
   3.887756005956739*^9, 3.8882311139116087`*^9, 3.8883212621516824`*^9, 
   3.8883829300397043`*^9, 3.888383040298375*^9, 3.888386719544894*^9, 
   3.889111437361843*^9, 3.889114919997838*^9, 3.889116010544777*^9, 
   3.8891160519802313`*^9, 3.889116197819335*^9, 3.889118877239726*^9, 
   3.889119106841583*^9, 3.8891194835352964`*^9, 3.894405071928402*^9, 
   3.8944056750348682`*^9, 3.8944378605398083`*^9, 3.894440297412882*^9, 
   3.894464504433983*^9, 3.894468798634646*^9, 3.894468865703641*^9},
 CellLabel->
  "Out[20]//TableForm=",ExpressionUUID->"82fab17b-d3dc-4c21-91f6-\
0fee2b352086"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2-form \[FivePointedStar]d\[Zeta] needed for \
computing the Komar angular momentum ", "Subsection"]], "Section",
 CellChangeTimes->{{3.8890027845951805`*^9, 3.8890028625992765`*^9}, {
   3.8890029016316385`*^9, 3.889002902097337*^9}, 3.8891111697089915`*^9, 
   3.889111258957172*^9, 
   3.889111323733503*^9},ExpressionUUID->"1a3fc6d3-5f3c-4031-952c-\
69c308206825"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
  "      ", ";"}]], "Input",
 CellChangeTimes->{{3.8877205627448187`*^9, 3.887720672623307*^9}, {
   3.887720703559705*^9, 3.887720751055686*^9}, {3.887720795213834*^9, 
   3.887720796762665*^9}, {3.8877209917849483`*^9, 3.887720999577743*^9}, {
   3.887721280468111*^9, 3.8877214169153023`*^9}, {3.887721484950535*^9, 
   3.887721613274323*^9}, {3.8877219191318693`*^9, 3.887721950300083*^9}, {
   3.8877229830320044`*^9, 3.8877230081157513`*^9}, {3.887729977826647*^9, 
   3.8877299827225018`*^9}, 3.8877300469179564`*^9, {3.887730235566601*^9, 
   3.88773026955684*^9}, 3.887731078828516*^9, {3.887732357577918*^9, 
   3.887732358589559*^9}, {3.887735679036408*^9, 3.887735767451972*^9}, {
   3.887735834090721*^9, 3.887735911406331*^9}, {3.887736152124908*^9, 
   3.887736155280533*^9}, {3.887736675964425*^9, 3.887736703411539*^9}, {
   3.887736767490415*^9, 3.887736885001383*^9}, {3.887736958724753*^9, 
   3.887737016086479*^9}, {3.887737082006933*^9, 3.887737084915433*^9}, {
   3.887737171164658*^9, 3.887737199905932*^9}, {3.88773729433512*^9, 
   3.8877373792382393`*^9}, {3.8877377067978487`*^9, 3.8877377085878067`*^9}, 
   3.887737742568461*^9, {3.887737911668413*^9, 3.887737922816053*^9}, 
   3.887737995799798*^9, {3.888231150439539*^9, 3.888231156197176*^9}, 
   3.8883192274890795`*^9, {3.8891113367707806`*^9, 3.889111343635556*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4b3d8de3-2ac3-4441-93be-d5d0b9afddbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]cov", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887737870806109*^9, 3.8877378723694277`*^9}, 
   3.887738000778109*^9, 3.8882311689254*^9, 3.8891113930503235`*^9, {
   3.8891114561234226`*^9, 3.889111471182971*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"78056ee3-259d-42d3-b93e-5e4cdf2550f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]cov", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gmet", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.887737810909132*^9, {3.887737888046217*^9, 3.887737889811631*^9}, 
   3.8877379450394917`*^9, {3.887754660157277*^9, 3.887754679105124*^9}, {
   3.8891114044909954`*^9, 3.8891114172743845`*^9}, 3.889111485418357*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"3c21289b-662a-402e-8db5-d26b8a26ce6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], ",", "0", ",", "0", 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.887754729041472*^9, 3.8877555550787373`*^9, {3.887755675235284*^9, 
   3.887755705095882*^9}, 3.887755803700766*^9, 3.887756006052041*^9, 
   3.8882311966106014`*^9, 3.888321262200712*^9, 3.8883829300947056`*^9, 
   3.888383040356386*^9, 3.888386719592893*^9, 3.8891114375258923`*^9, {
   3.8891114766201024`*^9, 3.889111485971038*^9}, 3.889114920055482*^9, 
   3.8891160105799036`*^9, 3.8891160520232425`*^9, 3.8891161978583946`*^9, 
   3.8891188772817173`*^9, 3.889119106885526*^9, 3.889119483584087*^9, 
   3.8944050719584026`*^9, 3.894405675076867*^9, 3.894437860593813*^9, 
   3.894440297451883*^9, 3.8944645044649553`*^9, 3.894468798688644*^9, 
   3.8944688657386713`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3047a94e-df90-434d-aa21-f9f9f137473b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Covariant derivative:", "Subsection",
 CellChangeTimes->{
  3.8877194278933764`*^9},ExpressionUUID->"e03751e6-76f4-4d3b-9dd7-\
9a736bbeb485"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d\[Zeta]", ":=", 
  RowBox[{"d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Zeta]cov", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chrst", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"\[Zeta]cov", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", "d\[Zeta]", "]"}]}], "Input",
 CellChangeTimes->{{3.8875026253137712`*^9, 3.887502626928825*^9}, {
   3.887717474427917*^9, 3.88771754770621*^9}, {3.88771760249549*^9, 
   3.887717656907799*^9}, {3.8877177234520807`*^9, 3.887717892264785*^9}, {
   3.887718145982263*^9, 3.887718156225582*^9}, 3.8877183475686913`*^9, 
   3.88771839934899*^9, {3.887720597629077*^9, 3.88772059789085*^9}, {
   3.887720701075107*^9, 3.887720701355876*^9}, {3.8877210186657763`*^9, 
   3.8877210529230967`*^9}, {3.887732364433571*^9, 3.887732365509469*^9}, {
   3.887737573703332*^9, 3.887737576694005*^9}, {3.887738067536478*^9, 
   3.8877380866862717`*^9}, {3.887738151853442*^9, 3.887738153821053*^9}, {
   3.88773820612148*^9, 3.887738217516839*^9}, {3.8877382542971087`*^9, 
   3.887738254711824*^9}, {3.8891115160635333`*^9, 3.889111554918445*^9}},
 NumberMarks->False,
 CellLabel->"In[24]:=",ExpressionUUID->"b695b17a-a64d-4ed4-87cf-35ec77c46941"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
          RowBox[{"M", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
            "\[Rho]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{"M", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "M"}], "-", 
              RowBox[{"7", " ", "\[Rho]"}]}], ")"}]}], "+", 
           SuperscriptBox["\[Rho]", "5"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "5"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "\[Rho]"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["l", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "M"}], "+", 
                 RowBox[{"9", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}]},
     {
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
              "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "M"}], "-", 
                RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "M"}], "-", 
             RowBox[{"7", " ", "\[Rho]"}]}], ")"}]}], "+", 
          SuperscriptBox["\[Rho]", "5"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "5"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "M"}], "+", 
                RowBox[{"9", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
               "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "M"}], "-", 
                 RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
              SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8877382226659307`*^9, 3.887738296119973*^9, 3.887738583505052*^9, 
   3.887738666284815*^9, 3.887739067573208*^9, 3.88773939668181*^9, 
   3.887742438878303*^9, 3.887754729227957*^9, 3.887755555287298*^9, {
   3.8877556754408197`*^9, 3.8877557052831984`*^9}, 3.8877558039000893`*^9, 
   3.887756006250038*^9, 3.888321262490712*^9, 3.8883829303997035`*^9, 
   3.888383040662345*^9, 3.8883867198889217`*^9, 3.889111559877144*^9, 
   3.8891149203669558`*^9, 3.889116013628565*^9, 3.889116052338606*^9, 
   3.8891161981679473`*^9, 3.8891188775863853`*^9, 3.889119107204873*^9, 
   3.88911948389559*^9, 3.894405072230407*^9, 3.894405675360866*^9, 
   3.8944378608878083`*^9, 3.894440297745885*^9, 3.8944645047389812`*^9, 
   3.8944687990026684`*^9, 3.894468866072648*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"2786e1fc-c318-4c0c-8cfe-\
110113dc3c3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Zeta]", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.889111605466633*^9, 3.8891116079069004`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"97c08004-f395-4389-a15d-3cc1a07fb346"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
     RowBox[{"M", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.8891116092388163`*^9, 3.889114920392375*^9, 
  3.8891160136490736`*^9, 3.8891160523600874`*^9, 3.8891161981894283`*^9, 
  3.8891188776234913`*^9, 3.889119107234136*^9, 3.889119483925892*^9, 
  3.894405072250373*^9, 3.894405675382868*^9, 3.8944378609128103`*^9, 
  3.894440297764888*^9, 3.8944645047619534`*^9, 3.8944687990366693`*^9, 
  3.8944688660986433`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"fe5acfb3-2969-4555-9158-658486b81979"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LeviCivita", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "i"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"i", "-", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"i", "-", "n"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "-", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "-", "n"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"m", "-", "n"}], ")"}]}], "12"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5691606762093153`*^9, 3.5691607339609013`*^9}, {
   3.569160807800126*^9, 3.569160854625258*^9}, 3.569160885432556*^9, {
   3.569249237924431*^9, 3.569249238301303*^9}, {3.569308264992647*^9, 
   3.569308270217628*^9}, {3.572176171956189*^9, 3.572176176088278*^9}, 
   3.572177367222982*^9, 3.572177556930881*^9, {3.572264306510676*^9, 
   3.572264319475943*^9}, 3.5722644962600307`*^9, 3.577616656203979*^9, 
   3.577617012000525*^9, {3.674495526521948*^9, 3.6744955270962687`*^9}, {
   3.674495570946556*^9, 3.6744955714782953`*^9}, {3.8883210511534414`*^9, 
   3.888321054281558*^9}, {3.888321153255918*^9, 3.8883211743554974`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"99030cc8-8b0f-4d8f-b46d-acfce46ee6b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8883210547904215`*^9, {3.888321156186769*^9, 3.8883211751332264`*^9}, 
   3.888321262551979*^9, 3.8883829304457035`*^9, 3.8883830407113485`*^9, 
   3.8883867199458923`*^9, 3.889111669640094*^9, 3.8891149204187117`*^9, 
   3.889116013668602*^9, 3.8891160523864546`*^9, 3.8891161982128644`*^9, 
   3.8891188776381683`*^9, 3.88911910726639*^9, 3.889119483959063*^9, 
   3.894405072274401*^9, 3.8944056754088664`*^9, 3.8944378609438114`*^9, 
   3.8944402977848854`*^9, 3.8944645047959514`*^9, 3.894468799074669*^9, 
   3.894468866123643*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"752f5d7d-8349-457d-b0a2-32d756e71954"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"LeviCivita", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
     RowBox[{"ginv", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "r"}], "]"}], "]"}], 
     RowBox[{"ginv", "[", 
      RowBox[{"[", 
       RowBox[{"j", ",", "s"}], "]"}], "]"}], 
     RowBox[{"ginv", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "m"}], "]"}], "]"}], " ", 
     RowBox[{"ginv", "[", 
      RowBox[{"[", 
       RowBox[{"l", ",", "p"}], "]"}], "]"}], 
     RowBox[{"LeviCivita", "[", 
      RowBox[{"[", 
       RowBox[{"r", ",", "s", ",", "m", ",", "p"}], "]"}], "]"}], "*", 
     RowBox[{"sqrtmg", "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.888329449425969*^9, 3.8883294516652684`*^9}, {
  3.888332232495221*^9, 3.888332236406067*^9}, {3.8883395836225367`*^9, 
  3.8883396131454725`*^9}, {3.8883396668414717`*^9, 3.888339679014259*^9}, {
  3.888339719237262*^9, 3.8883397435502625`*^9}, {3.888339807569892*^9, 
  3.8883398155695744`*^9}, {3.888339976607401*^9, 3.888339988271637*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9beec378-4ff7-4e81-9d01-f542359b0fa5"],

Cell[BoxData[
 RowBox[{"-", "24"}]], "Output",
 CellChangeTimes->{3.888339682816411*^9, 3.888339748025319*^9, 
  3.8883398207241755`*^9, 3.8883400011662455`*^9, 3.88838293510573*^9, 
  3.888383045220374*^9, 3.888386724490922*^9, 3.889111674352654*^9, 
  3.8891149251797276`*^9, 3.889116057299941*^9, 3.8891162029479437`*^9, 
  3.8891188824337606`*^9, 3.889119111994603*^9, 3.8891194886351767`*^9, 
  3.894405076648218*^9, 3.894405679984668*^9, 3.8944378654138403`*^9, 
  3.8944403022909184`*^9, 3.8944645092846837`*^9, 3.894468803900123*^9, 
  3.8944688708967323`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"18acf24d-ae06-447d-b998-8d39d346d29d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[FivePointedStar]d\[Zeta]", ":=", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sqrtmg", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivita", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "s"}], "]"}], "]"}], 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}], " ", 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "p"}], "]"}], "]"}], 
          RowBox[{"d\[Zeta]", "[", 
           RowBox[{"[", 
            RowBox[{"p", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", 
  RowBox[{"FS", "[", "\[FivePointedStar]d\[Zeta]", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.888340069124263*^9, 3.8883402277945747`*^9}, 
   3.888340313102539*^9, {3.8883796417604623`*^9, 3.888379649295171*^9}, {
   3.8883829056814203`*^9, 3.8883829120786057`*^9}, {3.8883866950861893`*^9, 
   3.8883866981491904`*^9}, 3.889111653779752*^9, {3.8891116842993135`*^9, 
   3.8891117069482284`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9c3989d3-9be6-4413-b6b2-75892ca40794"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
            "\[Rho]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
           SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"2", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
            "\[Rho]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l", "4"]}], "+", 
           SuperscriptBox["\[Rho]", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "M"}], "+", "\[Rho]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "0", "0", 
      FractionBox[
       RowBox[{"8", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["l", "4"]}], "+", 
          SuperscriptBox["\[Rho]", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "M"}], "+", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "4"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
     {
      FractionBox[
       RowBox[{"2", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{"8", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]},
     {"0", 
      FractionBox[
       RowBox[{"8", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["l", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "M"}], "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "4"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", 
              RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.888340182994697*^9, 3.8883402461213713`*^9, 3.8883403226289077`*^9, 
   3.8883796514151177`*^9, 3.888380521379974*^9, 3.888382938699704*^9, 
   3.8883830463443165`*^9, 3.888386725573948*^9, {3.889111674384878*^9, 
   3.8891117101882524`*^9}, 3.889114926284148*^9, 3.8891160584766245`*^9, 
   3.8891162040538206`*^9, 3.889118883556736*^9, 3.889119113100978*^9, 
   3.8891194897268734`*^9, 3.8944050777512617`*^9, 3.8944056810503435`*^9, 
   3.894437866489808*^9, 3.8944403033579855`*^9, 3.8944645103806543`*^9, 
   3.894468805019787*^9, 3.8944688720181627`*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"d8b491d3-92ef-4a60-aa0e-\
48762dba3ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8877419359582367`*^9, 3.887741961800273*^9}, {
   3.887741997380183*^9, 3.887742072666379*^9}, {3.887742125244774*^9, 
   3.8877422170391607`*^9}, {3.88775588317065*^9, 3.88775596201267*^9}, {
   3.8891117249485064`*^9, 3.8891117305311537`*^9}, 3.8891117762749147`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"e67bd377-1229-48d1-9bd3-82ad28348ba7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["l", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}]}], 
     ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l", "4"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
      SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.8891117773988686`*^9, 3.889114926312467*^9, 
  3.889116058502989*^9, 3.889116204078233*^9, 3.889118883594819*^9, 
  3.889119113130273*^9, 3.889119489757145*^9, 3.894405077788744*^9, 
  3.8944056810775204`*^9, 3.89443786651681*^9, 3.894440303375988*^9, 
  3.894464510407655*^9, 3.8944688050487576`*^9, 3.8944688720581617`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"144ce094-0ac7-4d4d-8013-ce8aff771609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8891139901261764`*^9, 3.889113990292197*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"becfa8e5-e051-4f60-925f-94121fd19469"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["l", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "M"}], "-", 
        RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
     SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "4"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.889113990957162*^9, 3.8891149263320265`*^9, 
  3.889116058521546*^9, 3.8891162040860453`*^9, 3.889118883602631*^9, 
  3.889119113151762*^9, 3.889119489784487*^9, 3.8944050778087454`*^9, 
  3.8944056810985203`*^9, 3.8944378665388083`*^9, 3.894440303387991*^9, 
  3.894464510429654*^9, 3.8944688050697565`*^9, 3.894468872080013*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"84fce282-7163-43b2-a309-50ecc1c51667"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8891139901261764`*^9, 3.8891140141804514`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a111a226-65cd-41c5-bed9-6c38ddae753c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", 
         RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
   RowBox[{
    SuperscriptBox["l", "2"], "+", 
    SuperscriptBox["\[Rho]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.889113990957162*^9, 3.8891140148230124`*^9}, 
   3.8891149263525057`*^9, 3.889116058540099*^9, 3.8891162041046*^9, 
   3.8891188836338797`*^9, 3.889119113161522*^9, 3.8891194898099113`*^9, 
   3.894405077830715*^9, 3.8944056811205206`*^9, 3.894437866560214*^9, 
   3.8944403033949857`*^9, 3.894464510450684*^9, 3.8944688050947876`*^9, 
   3.894468872089011*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"2197c562-ade6-4f9e-9014-b22ba424b355"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Transformation of  \[FivePointedStar]d\[Zeta]  from spherical coordinates  \
{t,\[Rho],\[Theta],\[Phi]} to cylindrical coordinates {t,r,\[Phi],z}\
\>", "Subsection",
 CellChangeTimes->{{3.8098056807974987`*^9, 3.8098056921881504`*^9}, {
  3.8790041988289013`*^9, 3.879004204637993*^9}, {3.8861942862428055`*^9, 
  3.8861942915875463`*^9}, {3.8861943265543933`*^9, 3.8861943272175508`*^9}, {
  3.8863221025348387`*^9, 3.8863221030622854`*^9}, {3.8863221459173393`*^9, 
  3.8863221462483296`*^9}, {3.8863221894472513`*^9, 3.886322190587963*^9}, {
  3.8891127601010976`*^9, 
  3.889112761283637*^9}},ExpressionUUID->"f69cf17e-5d3a-4f66-8cac-\
3a8d0503b24b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Transformation matrix ",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[CapitalLambda]", "\[Alpha]"], 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "2064745f-3c9e-418b-b8c2-00bb159c364c"],
 " yielding the basis vectors  ",
 Cell[BoxData[
  SubscriptBox["e", 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "98dc2e92-faff-4063-9374-eb879a705fc6"],
 "  of the cylindrical coordinate system {t,r,\[Phi],z} in terms of their \
components in the basis  ",
 Cell[BoxData[
  SubscriptBox["e", "\[Alpha]"]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "7a70c343-cb44-47ff-bab5-2d9a20073f0b"],
 " of the spherical coordinates  {t,\[Rho],\[Theta],\[Phi]}"
}], "Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
   3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
   3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
   3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
   3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, 
   3.8943917494493694`*^9},ExpressionUUID->"51a54b76-b8f9-4322-8ae3-\
bdf10265c5e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", "+", 
      RowBox[{"z", "^", "2"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "=", 
   RowBox[{"ArcCos", "[", 
    RowBox[{"z", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", "+", 
        RowBox[{"z", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8789393201540365`*^9, 3.8789393574550123`*^9}, {
  3.886194197260132*^9, 3.8861942005861793`*^9}, {3.8861943458346243`*^9, 
  3.8861943533634076`*^9}, {3.886195444283929*^9, 3.886195444860577*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6a29b6a6-140e-4cbe-8805-2b81af5eb7c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TransformMatrix", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[CapitalLambda]", "i"], "k"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8098114271361704`*^9, 3.809811431575424*^9}, {
  3.879004212702346*^9, 3.8790042387659273`*^9}, {3.8891122110634146`*^9, 
  3.889112216631417*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"79bcb4d9-c333-4652-83ef-329753229d60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "1"], "1"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "1"], "2"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "1"], "3"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "1"], "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "2"], "1"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "2"], "2"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "2"], "3"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "2"], "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "3"], "1"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "3"], "2"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "3"], "3"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "3"], "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "4"], "1"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "4"], "2"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "4"], "3"], ",", 
     SubscriptBox[
      OverscriptBox["\[CapitalLambda]", "4"], "4"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8098114324484744`*^9, 3.809811494094*^9, 3.8098115294330215`*^9, 
   3.81042203040631*^9, {3.879004222381082*^9, 3.879004239037531*^9}, 
   3.8790194957205095`*^9, 3.87903148963122*^9, 3.8790332803753333`*^9, 
   3.879034180982563*^9, 3.8790344719236298`*^9, 3.8790408340067444`*^9, 
   3.879043416526315*^9, 3.879043508785548*^9, 3.879069162630909*^9, 
   3.879082883428113*^9, 3.8792368921144624`*^9, 3.8792472248349524`*^9, 
   3.8795747666249933`*^9, 3.880828246100726*^9, 3.8818213697850995`*^9, 
   3.881865639108189*^9, 3.8828220119063606`*^9, 3.8861954159570775`*^9, 
   3.8861954952688704`*^9, 3.8861955376950827`*^9, 3.886199185960243*^9, 
   3.8863215382903967`*^9, 3.8863228222440567`*^9, 3.8863230085591984`*^9, 
   3.886323797731199*^9, 3.88632406297919*^9, 3.8863242247010183`*^9, 
   3.8863246366636763`*^9, 3.886324902371592*^9, 3.886324955641391*^9, 
   3.8863585899856405`*^9, 3.886359079060179*^9, 3.886359113762982*^9, 
   3.889112230632413*^9, 3.8891142525817194`*^9, 3.889114926377925*^9, 
   3.889116058562586*^9, 3.8891162041153765`*^9, 3.8891188836651273`*^9, 
   3.889119113190816*^9, 3.8891194898430758`*^9, 3.894405077852716*^9, 
   3.89440568114452*^9, 3.8944378665745096`*^9, 3.894440303410986*^9, 
   3.894464510477656*^9, 3.894468805121787*^9, 3.8944688721200113`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"cbe156ae-cca0-4185-a1ed-e607d7a77ebf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "TransformMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.809805076604941*^9, 3.809805098252179*^9}, {
   3.8098090577746506`*^9, 3.809809063261965*^9}, 3.809811483743408*^9, {
   3.8790042257483015`*^9, 3.8790042299945097`*^9}, {3.886323935870928*^9, 
   3.886323941788539*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9ee1c285-80a9-412c-b3f2-a2f062541344"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "1"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "2"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "3"], "4"]},
     {
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "1"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "3"], 
      SubscriptBox[
       OverscriptBox["\[CapitalLambda]", "4"], "4"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.886323942234745*^9, 3.886324063017276*^9, 
  3.886324224738125*^9, 3.886324636889247*^9, 3.8863249024047966`*^9, 
  3.8863249556736145`*^9, 3.886358590022747*^9, 3.8863590790963087`*^9, 
  3.8863591137991066`*^9, 3.889112233483823*^9, 3.8891142525992985`*^9, 
  3.8891149263984013`*^9, 3.889116058571375*^9, 3.889116204132948*^9, 
  3.889118883698298*^9, 3.889119113210349*^9, 3.889119489852873*^9, 
  3.8944050778767176`*^9, 3.89440568115152*^9, 3.8944378665958366`*^9, 
  3.89444030342564*^9, 3.8944645104996543`*^9, 3.8944688051467605`*^9, 
  3.894468872150014*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"827f7229-6dda-42a2-a308-\
4440654ee1d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "4"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "r"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]},
      {"0", 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "r"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "z"}], "]"}]},
      {"0", "0", "1", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098093114431596`*^9, 3.8098093114731617`*^9}, {
   3.809809344219034*^9, 3.809809362661089*^9}, 3.8098099440263414`*^9, {
   3.8098099936821814`*^9, 3.809810103166444*^9}, {3.809811204175418*^9, 
   3.8098112051744747`*^9}, 3.8098112976407633`*^9, {3.879004550152335*^9, 
   3.8790045841353755`*^9}, {3.8790046320071526`*^9, 
   3.8790046583738327`*^9}, {3.8790046897908745`*^9, 
   3.8790047403732386`*^9}, {3.8790048292661114`*^9, 3.8790048315880594`*^9}, 
   3.879004876725322*^9, {3.8861954558853827`*^9, 3.8861955059414988`*^9}, {
   3.8863238099459333`*^9, 3.8863238177630844`*^9}, 3.8891122416180677`*^9, 
   3.8891125865026245`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"46beaa92-0657-4225-854d-d3af9a03ac7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["r", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]], ",", "0", ",", 
     FractionBox["z", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"r", " ", "z"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8891125869069104`*^9, 3.889114252618861*^9, 
  3.8891149264208612`*^9, 3.8891160585928574`*^9, 3.889116204152482*^9, 
  3.8891188837070875`*^9, 3.8891191132328053`*^9, 3.8891194898831425`*^9, 
  3.894405077885715*^9, 3.8944056811745243`*^9, 3.8944378666058*^9, 
  3.894440303440837*^9, 3.894464510521655*^9, 3.8944688051717815`*^9, 
  3.894468872176013*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"737feb78-d3b1-4340-ae7f-355fb0317256"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[FivePointedStar]d\[Zeta] matrix in cylindrical coordinates", \
"Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
  3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
  3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
  3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
  3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, {
  3.8863239582387013`*^9, 3.8863239786563826`*^9}, {3.8863592430252223`*^9, 
  3.8863592440183225`*^9}, {3.8891127532441115`*^9, 
  3.889112754475479*^9}},ExpressionUUID->"01258952-a965-4592-a78d-\
ece9cc8a066b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalMatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"i", ",", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879009796452383*^9, 3.879009820788083*^9}, 
   3.8790098673460317`*^9, {3.879009904514635*^9, 3.879009905274688*^9}, 
   3.8790113275569267`*^9, {3.8790189370151653`*^9, 3.879018945095757*^9}, {
   3.886195120345679*^9, 3.886195122699689*^9}, {3.886322428205209*^9, 
   3.8863224302654204`*^9}, {3.8891126013737555`*^9, 3.889112606543377*^9}, {
   3.8891127749221983`*^9, 3.8891127761204233`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b998f58d-efbc-4bac-9f6f-33530d2138f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "CylindricalMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.8790096927992125`*^9, 3.8790097076602497`*^9}, {
   3.879018949154081*^9, 3.8790189496491833`*^9}, 3.8863224381436296`*^9, 
   3.886322848442557*^9, 3.8863237875311413`*^9, 3.886359039666526*^9, 
   3.8863590988201838`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"a814d0d2-ee91-405b-be68-eb5630208589"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"1", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"1", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"1", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"1", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"2", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"2", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"2", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"2", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"3", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"3", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"3", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"3", ",", "4"}]]},
     {
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"4", ",", "1"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"4", ",", "2"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"4", ",", "3"}]], 
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"4", ",", "4"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8863590994588156`*^9, 3.8863591138684387`*^9}, 
   3.8891126112412605`*^9, 3.889112783476336*^9, 3.8891128219397244`*^9, 
   3.8891142074287343`*^9, 3.889114252652057*^9, 3.889114926446277*^9, 
   3.889116058617272*^9, 3.8891162041622467`*^9, 3.889118883740288*^9, 
   3.8891191132571883`*^9, 3.889119489913385*^9, 3.8944050779117146`*^9, 
   3.894405681200492*^9, 3.894437866635543*^9, 3.8944403034568357`*^9, 
   3.8944645105496845`*^9, 3.8944688052022686`*^9, 3.894468872213016*^9},
 CellLabel->
  "Out[40]//MatrixForm=",ExpressionUUID->"01a4ed73-723e-4796-8c59-\
d2035095658f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Clear", "[", 
   RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.886324923202476*^9, 3.8863249369017572`*^9}, {
  3.8891141642273684`*^9, 3.88911416784825*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2aefb129-b33f-43e3-9718-918c710b6f4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.889112711862874*^9, 3.889112712995597*^9}, {
  3.8891127907454185`*^9, 3.889112791179949*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"2e82ca65-1dd5-4f92-be79-4a502936d991"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8891127134828987`*^9, 3.8891127917199497`*^9, 
  3.8891142074521694`*^9, 3.889114252681324*^9, 3.889114926469713*^9, 
  3.8891160586397295`*^9, 3.8891162041827497`*^9, 3.889118883775442*^9, 
  3.889119113282609*^9, 3.8891194899436555`*^9, 3.894405077940715*^9, 
  3.8944056812254906`*^9, 3.894437866664812*^9, 3.894440303464839*^9, 
  3.8944645105726547`*^9, 3.8944688052303004`*^9, 3.8944688722530107`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"73ea299e-1634-422e-9ee8-7068e8d7c810"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"i", ",", "j"}]], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "4"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "1"}], "4"], " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "k"], "i"], 
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "m"], "j"], 
          RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.809812145339249*^9, 3.809812195482117*^9}, {
   3.809812234762364*^9, 3.8098123262565975`*^9}, {3.8790113629600163`*^9, 
   3.8790113759409266`*^9}, {3.8790114082723856`*^9, 
   3.8790114091720204`*^9}, {3.8790114395398884`*^9, 3.87901146607983*^9}, {
   3.8790189735367675`*^9, 3.879018985119708*^9}, {3.8790332099139085`*^9, 
   3.879033211101638*^9}, {3.8790343777853165`*^9, 3.879034383705044*^9}, {
   3.879034417092515*^9, 3.8790344184897676`*^9}, {3.886194726379938*^9, 
   3.8861947269707146`*^9}, {3.8861951447242036`*^9, 3.886195147188038*^9}, 
   3.886195526981247*^9, {3.8891121467469735`*^9, 3.8891121704759207`*^9}, {
   3.8891126632370625`*^9, 3.8891126873966513`*^9}, {3.889112745919406*^9, 
   3.889112747274789*^9}, {3.8891127971746807`*^9, 3.889112811676709*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ad1b91e0-70ea-47ba-89b0-5155b2903028"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "4"]}], "-", 
          RowBox[{"M", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"M", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", "M", " ", "z"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"4", " ", "M", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], "-", 
             RowBox[{"5", " ", "z", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"2", " ", "M", " ", "z"}], "+", 
             RowBox[{"3", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M"}], "+", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"2", " ", "M", " ", "z"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"4", " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}], "-", 
              RowBox[{"5", " ", "z", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2", " ", "M", " ", "z"}], "+", 
              RowBox[{"3", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M"}], "+", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"]}]]}], "0", 
      FractionBox[
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["z", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "M"}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "z", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["z", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "M"}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "z", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8790190319491873`*^9, 3.8790194995315094`*^9, 3.879031493393964*^9, 
   3.879033224698743*^9, 3.8790332841986065`*^9, 3.8790341848309*^9, {
   3.8790344144547586`*^9, 3.879034429860778*^9}, 3.8790344740237494`*^9, 
   3.8790408362186875`*^9, 3.879043418602315*^9, 3.879043510821554*^9, 
   3.87906916459581*^9, 3.8790828884485064`*^9, 3.879236894158096*^9, 
   3.879247227064946*^9, 3.8795747688709927`*^9, 3.880828248178439*^9, 
   3.881821372310099*^9, 3.881865641135991*^9, 3.8828220141589937`*^9, 
   3.8861954181184688`*^9, 3.886195498587438*^9, 3.8861955410230517`*^9, 
   3.8861991892658916`*^9, 3.8863215419395504`*^9, 3.886322857767245*^9, 
   3.886322994582494*^9, 3.8863240637057047`*^9, 3.8863242254206967`*^9, 
   3.8863246369468613`*^9, 3.88632490365862*^9, 3.886324968685506*^9, 
   3.8863586029291463`*^9, 3.886359092097459*^9, 3.886359126778757*^9, {
   3.8891126610135984`*^9, 3.8891126896621246`*^9}, 3.8891128599255733`*^9, 
   3.889114234509002*^9, 3.889114273361142*^9, 3.8891149456550093`*^9, 
   3.8891160780127153`*^9, 3.8891162233270316`*^9, 3.8891189032203755`*^9, 
   3.8891191327530107`*^9, 3.8891195091720543`*^9, 3.8944050968745337`*^9, 
   3.894405700816948*^9, 3.8944378855936756`*^9, 3.8944403229809933`*^9, 
   3.8944645300637865`*^9, 3.8944688920120735`*^9},
 CellLabel->
  "Out[43]//MatrixForm=",ExpressionUUID->"2bdca35a-0a58-4f6d-96b5-\
e645af628901"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
  RowBox[{"3", ",", "4"}]]], "Input",
 CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b6acf2dc-c742-4878-a6a4-fe3ec91c5d86"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["z", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"M", "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["l", "4"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"8", " ", "M", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.889112966750907*^9, 3.889114234536346*^9, 
  3.8891142734431677`*^9, 3.8891149457467995`*^9, 3.889116078097833*^9, 
  3.889116223419799*^9, 3.8891189033375845`*^9, 3.8891191328848677`*^9, 
  3.8891195092951217`*^9, 3.894405096995505*^9, 3.8944057009299183`*^9, 
  3.8944378856457443`*^9, 3.894440323030993*^9, 3.894464530163788*^9, 
  3.894468892099074*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"427eb808-415d-48d0-a1d5-0a42df87a5ea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Relevant components of \[FivePointedStar]d\[Zeta]  for computing the Komar \
angular momentum contained within cylinders along the z-axis\
\>", "Subsubsection",
 CellChangeTimes->{
  3.8790112911888247`*^9, {3.8861950723393793`*^9, 3.8861950924208865`*^9}, {
   3.886323998901783*^9, 3.8863240284647446`*^9}, {3.886358567992942*^9, 
   3.886358568344475*^9}, {3.8863586453844376`*^9, 3.886358670704439*^9}, {
   3.886359043770774*^9, 3.8863590460576873`*^9}, {3.889112909954425*^9, 
   3.8891129117716875`*^9}, {3.894437601896741*^9, 
   3.894437604085266*^9}},ExpressionUUID->"cf31a48e-0297-4000-9671-\
9a9f3c68010e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
   RowBox[{"\[Phi]", ",", "z"}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
     RowBox[{"3", ",", "4"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8790190878590717`*^9, 3.8790190990144777`*^9}, {
  3.879019565236073*^9, 3.879019597956368*^9}, {3.8861944444425735`*^9, 
  3.8861944445066056`*^9}, {3.8861952113891134`*^9, 3.8861952203150268`*^9}, {
  3.889112877303459*^9, 3.8891128965001984`*^9}, {3.8891129377351785`*^9, 
  3.889112938679427*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a965e5f3-a082-4e13-938e-23849a6c72d7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["z", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"M", "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["l", "4"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"8", " ", "M", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.889114235238447*^9, 3.889114273889573*^9, 
  3.889114946163765*^9, 3.889116078526544*^9, 3.889116223839693*^9, 
  3.8891189037730737`*^9, 3.8891191333154745`*^9, 3.8891195097198706`*^9, 
  3.894405097425763*^9, 3.8944057013829184`*^9, 3.8944378860785837`*^9, 
  3.894440323458993*^9, 3.8944645305947943`*^9, 3.894468892527073*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"240ad0e7-bd31-4c9f-91c3-8f36d06e9254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
   RowBox[{"r", ",", "\[Phi]"}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
     RowBox[{"2", ",", "3"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8790190878590717`*^9, 3.8790190990144777`*^9}, {
  3.879019565236073*^9, 3.879019597956368*^9}, {3.8790199599178324`*^9, 
  3.8790199985227947`*^9}, {3.879030450293268*^9, 3.8790304529153285`*^9}, {
  3.8861945035783796`*^9, 3.8861945036433797`*^9}, {3.886194565843089*^9, 
  3.8861945659236712`*^9}, {3.886195277611408*^9, 3.8861952816591873`*^9}, {
  3.8861991627698107`*^9, 3.886199170921212*^9}, {3.886199298353841*^9, 
  3.8861993054486136`*^9}, {3.8891129026111374`*^9, 3.8891129038679256`*^9}, {
  3.889114905277199*^9, 3.8891149118887014`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ee2642e3-e614-4a4c-b271-30463e0c34be"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", "l", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "z"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", "M", " ", "z"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"4", " ", "M", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], "-", 
        RowBox[{"5", " ", "z", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["l", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", "M", " ", "z"}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "M"}], "+", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.88911607891028*^9, 3.889116224248848*^9, 
  3.8891189041920214`*^9, 3.8891191337353992`*^9, 3.8891195101358595`*^9, 
  3.894405097846006*^9, 3.89440570183992*^9, 3.894437886493436*^9, 
  3.8944403238719654`*^9, 3.894464531013733*^9, 3.894468892929073*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"13d5ba06-c39e-4072-942f-f79e2a6058bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Infinitely long cylinder \
(-\[Infinity]<z<\[Infinity])", "Text"]], "Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}},ExpressionUUID->"82487980-6af9-4f6e-aaec-\
e1a88c365817"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
    RowBox[{"r", ",", "\[Phi]"}]], ",", 
   RowBox[{"z", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8944050204098253`*^9, 3.894405039754182*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0a0cca90-b60c-4b80-8d23-199df9b5c127"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.894405098201006*^9, 3.8944057022309184`*^9, 
  3.894437886958318*^9, 3.894440324235965*^9, 3.894464531462698*^9, 
  3.894468893284074*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"198a86ad-494a-4a9c-af5f-bf48cffa18cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
    RowBox[{"r", ",", "\[Phi]"}]], ",", 
   RowBox[{"z", "->", " ", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8944050204098253`*^9, 3.8944050517698526`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f7096a56-4a63-4186-b8e8-d1ed416741ff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.894405098603976*^9, 3.8944057026049185`*^9, 
  3.8944378873583035`*^9, 3.8944403246569633`*^9, 3.8944645319226975`*^9, 
  3.894468893731609*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"136abe2e-7fdb-491f-89fa-12b547b4b599"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "a"}], ",", "a"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
   3.8790829253093786`*^9, 3.8790829348922434`*^9}, 3.880828400488106*^9, {
   3.8885920099513364`*^9, 3.888592011313857*^9}, {3.8885928271471*^9, 
   3.8885928308510876`*^9}, {3.888592868775136*^9, 3.8885928729518785`*^9}, {
   3.8885929459034443`*^9, 3.8885929493751264`*^9}, 3.8944048512381883`*^9, {
   3.8944051881409483`*^9, 3.89440519350747*^9}, {3.894405647530843*^9, 
   3.894405657194934*^9}, {3.8944060248061104`*^9, 3.8944060348959713`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5c997ff3-d9dd-48f0-a27f-f0851b42425b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "a"}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["l", "2"]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["l", "2"], "+", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"]}], 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], ")"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.894405442379841*^9, 3.894405859536929*^9, 
  3.8944061542427425`*^9, 3.8944380436494455`*^9, 3.894440483728507*^9, 
  3.89446469094119*^9, 3.8944690528961926`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"377b2e6b-5c99-4879-a57f-3214f75c9109"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"J", ",", 
   RowBox[{"a", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8885944119883614`*^9, 3.8885944505693274`*^9}, 
   3.894406001641901*^9, 3.8944060424520054`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"64624801-34d2-4417-a9b3-81666ef5f947"],

Cell[BoxData[
 RowBox[{"l", " ", 
  RowBox[{"(", 
   RowBox[{"-", "\[Infinity]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.888594451573896*^9, 3.8944060029568005`*^9, 
  3.8944061542777433`*^9, 3.894438043838753*^9, 3.894440483982506*^9, 
  3.8944646911706305`*^9, 3.894469053129309*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"a8b688d4-15b8-4af6-a974-2a1901eca76a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Semi-infinite cylinder 2M<z<\[Infinity], of radius \
R", "Text"]], "Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}, {3.8944556837680445`*^9, 3.8944556942883005`*^9}, {
  3.894455801577409*^9, 3.894455806609664*^9}, {3.8944558623365636`*^9, 
  3.8944558778952475`*^9}, {3.894470011759023*^9, 
  3.8944700123729954`*^9}},ExpressionUUID->"b451a758-273f-4930-8b00-\
cb178f316f80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Laterala", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"2", "M"}], ",", "a"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
  3.8790829253093786`*^9, 3.8790829348922434`*^9}, {3.880828225559227*^9, 
  3.88082822562566*^9}, {3.880828378499903*^9, 3.880828397095232*^9}, {
  3.880828949479189*^9, 3.8808289518884106`*^9}, {3.88182728960381*^9, 
  3.8818272906118355`*^9}, {3.8818344448721185`*^9, 3.8818344592398973`*^9}, {
  3.881834490847988*^9, 3.881834497224206*^9}, {3.8944557066727915`*^9, 
  3.8944557359599133`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"82ecb58f-6578-46ae-b33d-2173de450567"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"4", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "112"}], " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"12", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"160", " ", 
               SuperscriptBox["M", "6"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"88", " ", 
               SuperscriptBox["M", "5"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", "M", " ", 
               SuperscriptBox["r", "4"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["l", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"19", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"160", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"5", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "112"}], " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"11", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"320", " ", 
               SuperscriptBox["M", "6"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["M", "5"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"26", " ", "M", " ", 
               SuperscriptBox["r", "4"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{"14", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.881835135168197*^9, 3.894455281529052*^9, 
  3.894465458375272*^9, 3.894469785771558*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"3febc20b-b19f-4ee7-aec0-61be79dbdcde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lateral", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"Laterala", ",", 
     RowBox[{"a", "->", " ", "\[Infinity]"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"r", "->", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{{3.8818351464868765`*^9, 3.881835156895183*^9}, {
   3.881835205892953*^9, 3.8818352627353244`*^9}, {3.8818358748093596`*^9, 
   3.8818358828391266`*^9}, {3.894455721385254*^9, 3.8944557272022333`*^9}, {
   3.8944557634330783`*^9, 3.8944557790322065`*^9}, 3.8944658501347666`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"ceef9641-d7f2-48f6-be80-987da407c7f6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["R", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       SuperscriptBox["R", "2"]}], ")"}]}]], 
   RowBox[{"l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         SuperscriptBox["R", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["R", "4"], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["M", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}], "-", 
         RowBox[{"7", " ", "M", " ", 
          SuperscriptBox["R", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "112"}], " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["M", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}], "+", 
         RowBox[{"13", " ", "M", " ", 
          SuperscriptBox["R", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8818352690681086`*^9, 3.881835889067374*^9, 
  3.894455285899572*^9, 3.8944654584966393`*^9, 3.8944697901117563`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"e7e7530d-6e81-404b-8ca3-d586652e4ae6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Base", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    RowBox[{"16", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"z", "->", 
       RowBox[{"2", "M"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"R", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.8467110286890807`*^9}, {3.846711108698657*^9, 3.8467111107937765`*^9}, 
   3.846926384906082*^9, {3.847037607905805*^9, 3.84703760904187*^9}, {
   3.847037814729635*^9, 3.8470378159127026`*^9}, {3.8470378725459414`*^9, 
   3.847037872639947*^9}, 3.84749487054537*^9, {3.847494930264786*^9, 
   3.8474949310158286`*^9}, {3.8485286970179434`*^9, 
   3.8485287190572042`*^9}, {3.8790314125964565`*^9, 3.879031414127139*^9}, {
   3.879031453438158*^9, 3.8790314571423454`*^9}, {3.879031563784502*^9, 
   3.879031565630762*^9}, {3.8790316186840577`*^9, 3.8790316194718447`*^9}, 
   3.879031652547509*^9, {3.879031781482534*^9, 3.8790317835299406`*^9}, {
   3.8790318220266595`*^9, 3.87903182302173*^9}, {3.879040994118548*^9, 
   3.879040994595312*^9}, 3.8818212531065054`*^9, {3.8818212850492907`*^9, 
   3.8818212912733574`*^9}, {3.8818213298745594`*^9, 3.8818213316183076`*^9}, 
   3.881821719387018*^9, {3.88182375476121*^9, 3.8818238169616337`*^9}, {
   3.8818353569989834`*^9, 3.8818353583033504`*^9}, {3.8818353909895*^9, 
   3.88183539392756*^9}, {3.894455955925127*^9, 3.8944559559764166`*^9}, 
   3.8944658756238813`*^9, 3.894466977902869*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"e0c30f4a-f8cd-436c-b5ba-ce12a7da596a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "7"}], " ", "M"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         SuperscriptBox["R", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["R", "4"], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["M", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "112"}], " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["M", "3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}], "+", 
         RowBox[{"20", " ", "M", " ", 
          SuperscriptBox["R", "2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["R", "2"]}]]}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         SuperscriptBox["R", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["R", "2"]}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, {3.8467110110770736`*^9, 3.8467110301291633`*^9}, 
   3.8467111112208014`*^9, 3.846926395937713*^9, 3.8469273869413953`*^9, 
   3.8469274402154427`*^9, 3.8469275061722145`*^9, 3.8470376252817993`*^9, 
   3.8470377306458254`*^9, 3.8470378355878277`*^9, 3.8470378803063855`*^9, 
   3.8470562569392967`*^9, 3.8472886229747114`*^9, 3.8472978933659472`*^9, 
   3.847305137104265*^9, 3.8474948776857786`*^9, 3.8474949349890556`*^9, 
   3.8485288478375697`*^9, 3.848537016632798*^9, 3.868175493058812*^9, 
   3.872181585278085*^9, 3.879031497458284*^9, 3.8790316202157393`*^9, 
   3.8790316544763184`*^9, 3.8790317840983567`*^9, 3.879031823389101*^9, 
   3.879034188480975*^9, 3.879040849275321*^9, 3.879041005162419*^9, 
   3.87904111759662*^9, 3.879043432486062*^9, 3.8790435334671335`*^9, 
   3.879247254669305*^9, 3.8795747944863863`*^9, 3.8795749735033264`*^9, 
   3.881821545700327*^9, 3.881822939538164*^9, 3.8818238460780363`*^9, 
   3.881835611457204*^9, 3.894455494756126*^9, 3.894465458661641*^9, 
   3.8944699558960934`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"7e62f8d4-688f-4e34-8739-ca20498c0ef7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Lateral", "+", "Base"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8818358938633337`*^9, 3.881835906382772*^9}, {
   3.881835950777103*^9, 3.8818359644550166`*^9}, 3.8944558151043053`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"027e7347-1b2d-411c-8c17-ac3d067cbb9c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8818359700763855`*^9, 3.8944556084480534`*^9, 
  3.89446545889464*^9, 3.8944699559906006`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"4ab963be-20df-4f91-aa2e-74320d025065"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Semi-infinite cylinder -\[Infinity]<z<-2M, of radius \
R", "Text"]], "Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}, {3.8944556837680445`*^9, 3.8944556942883005`*^9}, {
  3.894455801577409*^9, 3.894455806609664*^9}, {3.8944558431518736`*^9, 
  3.8944558528422155`*^9}, {3.8944700157729487`*^9, 
  3.8944700163969*^9}},ExpressionUUID->"a0701295-f314-468b-8a29-c4e982a1cee4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Laterala", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "a"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "M"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
  3.8790829253093786`*^9, 3.8790829348922434`*^9}, {3.880828225559227*^9, 
  3.88082822562566*^9}, {3.880828378499903*^9, 3.880828397095232*^9}, {
  3.880828949479189*^9, 3.8808289518884106`*^9}, {3.88182728960381*^9, 
  3.8818272906118355`*^9}, {3.8818344448721185`*^9, 3.8818344592398973`*^9}, {
  3.881834490847988*^9, 3.881834497224206*^9}, {3.8944557066727915`*^9, 
  3.8944557359599133`*^9}, {3.894455928525566*^9, 3.8944559332082486`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a773eb41-d931-4b48-888b-aad14b5b73fd"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"13", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"11", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["M", "6"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["M", "5"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"14", " ", "M", " ", 
               SuperscriptBox["r", "4"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"14", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"9", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["l", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"7", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"5", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"80", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"12", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               SuperscriptBox["M", "6"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["M", "5"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"4", " ", "M", " ", 
               SuperscriptBox["r", "4"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    SuperscriptBox["r", "2"]}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "-", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["M", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}]]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "-", 
              RowBox[{"4", " ", "M", " ", 
               SuperscriptBox["r", "2"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.881835135168197*^9, 3.894455281529052*^9, 
  3.894466059596092*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"2474493c-988e-4646-b788-b1b4ba866f85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lateral", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"Laterala", ",", 
     RowBox[{"a", "->", " ", "\[Infinity]"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"r", "->", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{{3.8818351464868765`*^9, 3.881835156895183*^9}, {
   3.881835205892953*^9, 3.8818352627353244`*^9}, {3.8818358748093596`*^9, 
   3.8818358828391266`*^9}, {3.894455721385254*^9, 3.8944557272022333`*^9}, {
   3.8944557634330783`*^9, 3.8944557790322065`*^9}, 3.89446608444671*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"878b3f8f-d910-4169-901b-a50fc7d92313"],

Cell[BoxData[
 RowBox[{"l", " ", 
  RowBox[{"(", 
   RowBox[{"-", "\[Infinity]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.8818352690681086`*^9, 3.881835889067374*^9, 
  3.894455285899572*^9, 3.8944660597073736`*^9, 3.894466115287148*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"e0658ee7-ec9a-4059-9e0e-a556c3d3472b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"top", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"z", "->", 
       RowBox[{
        RowBox[{"-", "2"}], "M"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "R"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"M", ">", "l"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"R", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.8467110286890807`*^9}, {3.846711108698657*^9, 3.8467111107937765`*^9}, 
   3.846926384906082*^9, {3.847037607905805*^9, 3.84703760904187*^9}, {
   3.847037814729635*^9, 3.8470378159127026`*^9}, {3.8470378725459414`*^9, 
   3.847037872639947*^9}, 3.84749487054537*^9, {3.847494930264786*^9, 
   3.8474949310158286`*^9}, {3.8485286970179434`*^9, 
   3.8485287190572042`*^9}, {3.8790314125964565`*^9, 3.879031414127139*^9}, {
   3.879031453438158*^9, 3.8790314571423454`*^9}, {3.879031563784502*^9, 
   3.879031565630762*^9}, {3.8790316186840577`*^9, 3.8790316194718447`*^9}, 
   3.879031652547509*^9, {3.879031781482534*^9, 3.8790317835299406`*^9}, {
   3.8790318220266595`*^9, 3.87903182302173*^9}, {3.879040994118548*^9, 
   3.879040994595312*^9}, 3.8818212531065054`*^9, {3.8818212850492907`*^9, 
   3.8818212912733574`*^9}, {3.8818213298745594`*^9, 3.8818213316183076`*^9}, 
   3.881821719387018*^9, {3.88182375476121*^9, 3.8818238169616337`*^9}, {
   3.8818353569989834`*^9, 3.8818353583033504`*^9}, {3.8818353909895*^9, 
   3.88183539392756*^9}, {3.8944670073354335`*^9, 3.8944670389099174`*^9}, 
   3.8944670844383926`*^9, {3.8944685771596684`*^9, 3.8944685779984217`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f7d465f8-9b6c-4018-b092-6e8c57ba9076"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["l", "2"]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["M", "3"]}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}], "+", 
      SuperscriptBox["R", "2"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["l", "2"], " ", "M"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "3"]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"]}], "+", 
      SuperscriptBox["R", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       SuperscriptBox["M", "4"]}], "+", 
      SuperscriptBox["R", "4"], "-", 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["R", "2"]}]}], ")"}]}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["R", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["R", "2"]}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, {3.8467110110770736`*^9, 3.8467110301291633`*^9}, 
   3.8467111112208014`*^9, 3.846926395937713*^9, 3.8469273869413953`*^9, 
   3.8469274402154427`*^9, 3.8469275061722145`*^9, 3.8470376252817993`*^9, 
   3.8470377306458254`*^9, 3.8470378355878277`*^9, 3.8470378803063855`*^9, 
   3.8470562569392967`*^9, 3.8472886229747114`*^9, 3.8472978933659472`*^9, 
   3.847305137104265*^9, 3.8474948776857786`*^9, 3.8474949349890556`*^9, 
   3.8485288478375697`*^9, 3.848537016632798*^9, 3.868175493058812*^9, 
   3.872181585278085*^9, 3.879031497458284*^9, 3.8790316202157393`*^9, 
   3.8790316544763184`*^9, 3.8790317840983567`*^9, 3.879031823389101*^9, 
   3.879034188480975*^9, 3.879040849275321*^9, 3.879041005162419*^9, 
   3.87904111759662*^9, 3.879043432486062*^9, 3.8790435334671335`*^9, 
   3.879247254669305*^9, 3.8795747944863863`*^9, 3.8795749735033264`*^9, 
   3.881821545700327*^9, 3.881822939538164*^9, 3.8818238460780363`*^9, 
   3.881835611457204*^9, 3.894455494756126*^9, 3.8944660597823505`*^9, 
   3.894467081676078*^9, 3.894467252668558*^9, 3.8944687299521008`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"8843d4f8-22bf-4004-8302-fb74cce6e938"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Lateral", "+", "top"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8818358938633337`*^9, 3.881835906382772*^9}, {
   3.881835950777103*^9, 3.8818359644550166`*^9}, 3.8944558151043053`*^9, {
   3.894467049470234*^9, 3.894467051542354*^9}, {3.8944687458943872`*^9, 
   3.894468745962428*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"28ce006b-a816-4940-aa9a-47682b85a1d3"],

Cell[BoxData[
 RowBox[{"l", " ", 
  RowBox[{"(", 
   RowBox[{"-", "\[Infinity]"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8818359700763855`*^9, 3.8944556084480534`*^9, 3.8944660598283596`*^9, 
   3.894467252758531*^9, {3.894468741893141*^9, 3.8944687464108067`*^9}},
 CellLabel->"Out[65]=",ExpressionUUID->"ba540f31-f0c2-4638-92df-9b0cb8256537"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["\nNut metric version 2:  ", "Title"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Phi]"], TraditionalForm]], "Title",ExpressionUUID->
  "41d9a361-cd01-494f-bfeb-554cec365226"], "Title"],
 StyleBox["=-2lcos\[Theta]", "Title"]
}], "Subtitle",
 CellChangeTimes->{{3.577118153797845*^9, 3.5771182438327947`*^9}, {
   3.887719479536909*^9, 3.887719518951929*^9}, 3.889111001289592*^9, {
   3.8891146051348763`*^9, 3.8891146746706963`*^9}, {3.889116459911111*^9, 
   3.8891164826479387`*^9}, {3.8944559164562864`*^9, 
   3.8944559189362926`*^9}},ExpressionUUID->"1e0e2644-32e7-448f-b01b-\
13d20fe5a6b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MF", "=", " ", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", " ", "=", " ", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FS", " ", "=", " ", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inv", " ", "=", " ", "Inverse"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "coord", ",", "gmet", ",", "ginv", ",", "chrst", ",", "\[Rho]", ",", 
   "\[Theta]", ",", "\[Phi]", ",", "t", ",", "A\[Phi]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "4"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.889116512275731*^9, 3.889116512634157*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"13a8ffdc-dd81-47da-b986-47c74b80ed75"],

Cell[CellGroupData[{

Cell["Coordinates:", "Subsubsection",
 CellChangeTimes->{{3.577117016969263*^9, 3.57711702707399*^9}, {
   3.887719527041357*^9, 3.887719532104722*^9}, 
   3.887730515414641*^9},ExpressionUUID->"2ffbc74a-30d0-4017-b386-\
873434cb0387"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["coord",
    FontWeight->"Bold"], 
   StyleBox["=",
    FontWeight->"Bold"], 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "\[Theta]", ",", " ", "\[Phi]"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5771203577846107`*^9, 3.5771203616597033`*^9}, {
   3.599920638005655*^9, 3.5999206412258387`*^9}, {3.599920899217595*^9, 
   3.599920905629962*^9}, {3.887417649948822*^9, 3.887417653899786*^9}, {
   3.887417685645604*^9, 3.8874176880224533`*^9}, {3.8874964737497873`*^9, 
   3.8874964740057087`*^9}, {3.887721861401795*^9, 3.887721864142474*^9}, 
   3.8882310437785187`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"dab0b512-275f-4bc6-9232-fa5edf4ac2c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The metric and its inverse:", "Subsubsection",
 CellChangeTimes->{{3.577117246863327*^9, 3.5771172552499113`*^9}, {
   3.5771174106403723`*^9, 3.577117417637035*^9}, {3.577126614901785*^9, 
   3.5771266252676888`*^9}, {3.8877195402101917`*^9, 3.887719552158025*^9}, 
   3.8877305208506203`*^9},ExpressionUUID->"6dab5f21-599b-4c3e-aa3f-\
4d65f0fcd5a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", " ", "=", 
   RowBox[{
    SuperscriptBox["\[Rho]", "2"], " ", "-", " ", 
    RowBox[{"2", " ", "M", "  ", "\[Rho]"}], " ", "-", " ", 
    SuperscriptBox["l", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], "+", 
     SuperscriptBox["l", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"M", " ", "\[Rho]"}]}], ")"}], "/", 
      SuperscriptBox["\[Sigma]", "2"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]", "=", 
   RowBox[{
    RowBox[{"-", "2"}], "l", "*", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrtmg", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MF", "[", 
   RowBox[{"gmet", "=", 
    RowBox[{"FS", "[", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "V"}], "0", "0", 
          RowBox[{"V", "*", "A\[Phi]"}]},
         {"0", 
          RowBox[{
           SuperscriptBox["\[Sigma]", "2"], "/", "\[CapitalDelta]"}], "0", 
          "0"},
         {"0", "0", 
          SuperscriptBox["\[Sigma]", "2"], "0"},
         {
          RowBox[{"V", "*", "A\[Phi]"}], "0", "0", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
           RowBox[{"V", "*", 
            RowBox[{"A\[Phi]", "^", "2"}]}]}]}
        }], "\[NoBreak]", ")"}],
      MatrixForm[#]& ], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5771172666645117`*^9, 3.577117391489622*^9}, {
   3.577120377231069*^9, 3.5771204526300745`*^9}, {3.577126253560469*^9, 
   3.577126268509426*^9}, {3.577126636408105*^9, 3.5771266756212125`*^9}, {
   3.577126719181217*^9, 3.5771272563952527`*^9}, {3.5771284143010254`*^9, 
   3.5771289844381847`*^9}, {3.577134166301512*^9, 3.577134219818139*^9}, 
   3.5771343017637033`*^9, {3.57715209687169*^9, 3.5771523731485243`*^9}, {
   3.5771524031625085`*^9, 3.5771524954609613`*^9}, {3.5987176008530807`*^9, 
   3.59871788126812*^9}, {3.5987179235915403`*^9, 3.598717945908817*^9}, {
   3.598723343207525*^9, 3.598723349818903*^9}, {3.5999208654356627`*^9, 
   3.599920892163192*^9}, {3.5999209234939833`*^9, 3.599920985115508*^9}, 
   3.6005293841483717`*^9, {3.887417762252357*^9, 3.887418070400508*^9}, {
   3.887418112456699*^9, 3.887418331064638*^9}, {3.8874183643203506`*^9, 
   3.887418495266466*^9}, {3.887418539150775*^9, 3.887418568488708*^9}, {
   3.887418750129532*^9, 3.887418761217948*^9}, {3.887418866050289*^9, 
   3.887418917821005*^9}, {3.887419086647751*^9, 3.887419120504067*^9}, {
   3.887419171702433*^9, 3.887419192706036*^9}, 3.8874195545937033`*^9, {
   3.887421463527493*^9, 3.8874214800346727`*^9}, {3.88749324108712*^9, 
   3.887493244386139*^9}, {3.8874936805760193`*^9, 3.8874936815849323`*^9}, {
   3.887493716670011*^9, 3.887493759285118*^9}, {3.887494696169368*^9, 
   3.887494710105653*^9}, {3.887494986288321*^9, 3.8874949966719637`*^9}, {
   3.887495497988689*^9, 3.887495498315341*^9}, {3.887719604029324*^9, 
   3.8877196075619307`*^9}, {3.887730320222821*^9, 3.8877303251948977`*^9}, 
   3.887730357691855*^9, {3.8877554794445057`*^9, 3.887755506068687*^9}, 
   3.888231054922577*^9, 3.888311405909663*^9, {3.8891158818950253`*^9, 
   3.8891159884475965`*^9}, {3.889116024217649*^9, 3.8891160343700943`*^9}, {
   3.8891161772822447`*^9, 3.889116179873843*^9}, {3.889116493850423*^9, 
   3.889116497971176*^9}, {3.8891176034924726`*^9, 3.889117618619526*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"03395dfb-4568-49f1-8114-a2060ffd944e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TableForm", "[", "gmet", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8877199360881033`*^9, 3.887719946249878*^9}, 
   3.8882310733384023`*^9},
 NumberMarks->False,
 CellLabel->"In[75]:=",ExpressionUUID->"e3538c11-a7cb-4afc-bda8-68b1827a3a20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "gmet", "]"}]], "Input",
 CellChangeTimes->{{3.8877197238646393`*^9, 3.887719725304624*^9}},
 NumberMarks->False,
 CellLabel->"In[76]:=",ExpressionUUID->"b4c227c4-0ee2-4bdf-b76e-0717ceb39ad7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["l", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "2"], " ", "M", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "M", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["l", "2"]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.887719634757972*^9, 3.887719742083908*^9, 3.88771991357973*^9, 
   3.887719949245994*^9, 3.8877206894953814`*^9, 3.8877207580713243`*^9, 
   3.887720805974318*^9, 3.887720924436368*^9, 3.8877210590525103`*^9, 
   3.887721313407786*^9, 3.88772142014575*^9, 3.887721465780726*^9, 
   3.8877215169735937`*^9, 3.887721621743219*^9, {3.8877217114069233`*^9, 
   3.887721723674597*^9}, 3.887721989940069*^9, 3.887722134025271*^9, 
   3.8877221992834044`*^9, 3.887722723371895*^9, 3.8877227705955267`*^9, 
   3.887723011781459*^9, 3.88773032943512*^9, {3.887730361317526*^9, 
   3.8877304058183727`*^9}, 3.8877304441222477`*^9, 3.887730686924766*^9, 
   3.8877307808964167`*^9, {3.887731091660345*^9, 3.8877311093267107`*^9}, 
   3.887731163931367*^9, 3.887731810619618*^9, 3.887731995317037*^9, 
   3.887732055365642*^9, 3.887735799619817*^9, 3.887735916231324*^9, 
   3.887736133839373*^9, 3.8877363268293858`*^9, 3.8877363849936857`*^9, {
   3.88773659436617*^9, 3.887736611519649*^9}, 3.887736888569976*^9, 
   3.8877370249084806`*^9, 3.887737299679995*^9, 3.887737420187551*^9, 
   3.887737516254834*^9, 3.8877375806518173`*^9, {3.887737649659173*^9, 
   3.887737671573382*^9}, {3.887737712020727*^9, 3.887737724624814*^9}, 
   3.887737786784375*^9, 3.887737894279663*^9, 3.887737949340802*^9, 
   3.887738008725091*^9, 3.887738090274568*^9, {3.887738157982572*^9, 
   3.887738176012391*^9}, 3.8877382952564774`*^9, 3.887738582456738*^9, 
   3.887738664955031*^9, 3.887739066411007*^9, 3.8877393955040293`*^9, 
   3.8877547281729727`*^9, 3.88775555414991*^9, {3.88775567430882*^9, 
   3.887755704072946*^9}, 3.887755802798092*^9, 3.887756005117175*^9, 
   3.888231112608065*^9, 3.8883212606256866`*^9, 3.8883829276375484`*^9, 
   3.88838303794933*^9, 3.8883867171539917`*^9, 3.889111435005548*^9, 
   3.889114917747982*^9, 3.8891160023526764`*^9, 3.889116049574601*^9, 
   3.889116195462063*^9, 3.8891167150759163`*^9, 3.8891174469114037`*^9, 
   3.889117637876494*^9, 3.889118454704729*^9, 3.8891195105411367`*^9, 
   3.894438044190783*^9, 3.8944404843619356`*^9, 3.8944728037046957`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"4e480904-20e5-4937-ac33-887e798692d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"ginv", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Inv", "[", "gmet", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174226113405`*^9, 3.577117445522266*^9}, {
  3.887419726122923*^9, 3.887419732104864*^9}, {3.887419822980816*^9, 
  3.887419827636712*^9}, {3.887419943036317*^9, 3.887419945800325*^9}, {
  3.8874212601854258`*^9, 3.887421267836152*^9}, {3.88771971468377*^9, 
  3.8877197149084263`*^9}, {3.8877303969181747`*^9, 3.887730402806439*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"7fd60405-83cb-4f67-8afb-e58dc6186ab4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"2", " ", "M", " ", "\[Rho]"}], "-", 
         SuperscriptBox["\[Rho]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}]},
     {"0", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887495627451881*^9, 3.8874957438942966`*^9, 3.8875043935407047`*^9, 
   3.8875047202991743`*^9, 3.8875048390197153`*^9, 3.887504898872387*^9, 
   3.8875049457857122`*^9, 3.887504982270701*^9, 3.887505017597663*^9, 
   3.8875051338917303`*^9, 3.887505167491599*^9, 3.887716312753746*^9, 
   3.887716449972748*^9, 3.887716530977573*^9, 3.887716564529421*^9, 
   3.887716610893421*^9, 3.887716691872772*^9, 3.887716738901917*^9, 
   3.8877171352135983`*^9, 3.88771723186438*^9, 3.8877172666350946`*^9, 
   3.887717826967896*^9, 3.887717897919298*^9, 3.8877180893078337`*^9, {
   3.8877181943670197`*^9, 3.887718212770342*^9}, {3.887718287731329*^9, 
   3.887718305281968*^9}, 3.887718360707439*^9, 3.887718407387068*^9, 
   3.887719356698834*^9, {3.887719561178376*^9, 3.8877195843562403`*^9}, 
   3.887719742344532*^9, 3.887719913615192*^9, 3.887719949288764*^9, 
   3.887720689748837*^9, 3.887720758101623*^9, 3.8877208060004807`*^9, 
   3.8877209246889153`*^9, 3.8877210590728073`*^9, 3.887721313428793*^9, 
   3.887721420169491*^9, 3.887721465802647*^9, 3.887721517000863*^9, 
   3.887721621764489*^9, {3.887721711428403*^9, 3.8877217236948423`*^9}, 
   3.887721989966769*^9, 3.887722134047305*^9, 3.887722199312584*^9, 
   3.887722723394363*^9, 3.887722770620842*^9, 3.887723011808271*^9, 
   3.887730329482739*^9, {3.88773036181778*^9, 3.887730405873115*^9}, 
   3.887730444659348*^9, 3.887730686947135*^9, 3.8877307813194027`*^9, {
   3.887731092085863*^9, 3.88773110976654*^9}, 3.8877311643710318`*^9, 
   3.887731811049539*^9, 3.887731995739024*^9, 3.887732055796385*^9, 
   3.8877358000762463`*^9, 3.8877359166546907`*^9, 3.8877361343103237`*^9, 
   3.887736327304473*^9, 3.8877363854250717`*^9, {3.8877365947931757`*^9, 
   3.887736611948312*^9}, 3.887736889003509*^9, 3.887737025339677*^9, 
   3.887737300111706*^9, 3.887737420621298*^9, 3.887737516687358*^9, 
   3.887737581096236*^9, {3.8877376500894327`*^9, 3.887737672003395*^9}, {
   3.8877377124595613`*^9, 3.887737725062066*^9}, 3.887737787222259*^9, 
   3.887737894718769*^9, 3.8877379497760963`*^9, 3.8877380091621227`*^9, 
   3.8877380907166853`*^9, {3.8877381584232397`*^9, 3.8877381764506407`*^9}, 
   3.887738295694057*^9, 3.887738582890793*^9, 3.887738665667575*^9, 
   3.887739066889757*^9, 3.887739395996482*^9, 3.887754728635949*^9, 
   3.88775555463687*^9, {3.887755674791565*^9, 3.887755704692566*^9}, 
   3.88775580328218*^9, 3.887756005609456*^9, 3.8882311133745885`*^9, 
   3.8883212615666895`*^9, 3.8883829285077033`*^9, 3.888383038739444*^9, 
   3.8883867179819927`*^9, 3.8891114357594056`*^9, 3.889114918494028*^9, 
   3.889116006687601*^9, 3.889116050331895*^9, 3.8891161962071323`*^9, 
   3.889116715946984*^9, 3.88911744775513*^9, 3.889117638418453*^9, 
   3.889118454977173*^9, 3.8891195108252687`*^9, 3.8944380444637556`*^9, 
   3.894440484672118*^9, 3.8944728040057325`*^9},
 CellLabel->
  "Out[77]//MatrixForm=",ExpressionUUID->"0ae72a8e-2195-4e72-b05d-\
fde1f9fb2aa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MF", "[", 
  RowBox[{"S", "[", 
   RowBox[{"ginv", ".", "gmet"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5771174586480055`*^9, 3.5771174726913567`*^9}, 
   3.5771937741197796`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"c9d73b54-2306-4c0c-b954-cb20f89337cd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.887421372732812*^9, 3.887421567384247*^9, 3.88742187317585*^9, 
   3.887493149220706*^9, 3.887493259919245*^9, {3.8874937728684683`*^9, 
   3.887493811646126*^9}, 3.887493901544726*^9, 3.88749440906483*^9, 
   3.887494580192265*^9, 3.887495023533139*^9, 3.887495627517103*^9, 
   3.887495743957342*^9, 3.8875043935782022`*^9, 3.887504720351007*^9, 
   3.887504839050015*^9, 3.887504898898572*^9, 3.88750494581584*^9, 
   3.887504982304311*^9, 3.887505017622889*^9, 3.887505133921709*^9, 
   3.887505167520236*^9, 3.8877163127683487`*^9, 3.887716449991905*^9, 
   3.8877165309970913`*^9, 3.887716564549329*^9, 3.887716610913089*^9, 
   3.887716691894238*^9, 3.887716738917836*^9, 3.88771713523365*^9, 
   3.887717231887001*^9, 3.887717266654807*^9, 3.887717826986577*^9, 
   3.887717897937747*^9, 3.8877180893275623`*^9, {3.887718194385767*^9, 
   3.887718212784973*^9}, {3.8877182877479143`*^9, 3.8877183052993402`*^9}, 
   3.887718360726427*^9, 3.8877184074055443`*^9, 3.8877193567173233`*^9, {
   3.887719561203184*^9, 3.8877195843819838`*^9}, 3.887719742365109*^9, 
   3.887719913632884*^9, 3.887719949309911*^9, 3.8877206897662373`*^9, 
   3.887720758116284*^9, 3.887720806013775*^9, 3.8877209247348413`*^9, 
   3.887721059083311*^9, 3.887721313439488*^9, 3.8877214201815777`*^9, 
   3.887721465813716*^9, 3.887721517014586*^9, 3.8877216217755527`*^9, {
   3.8877217114394073`*^9, 3.8877217237051573`*^9}, 3.887721989980895*^9, 
   3.8877221340587873`*^9, 3.887722199327138*^9, 3.887722723405879*^9, 
   3.8877227706335707`*^9, 3.887723011821937*^9, 3.8877303294988527`*^9, {
   3.887730361896966*^9, 3.887730405893909*^9}, 3.887730444713249*^9, 
   3.887730686958085*^9, 3.8877307813519087`*^9, {3.887731092119521*^9, 
   3.8877311097988253`*^9}, 3.887731164403718*^9, 3.887731811080784*^9, 
   3.8877319957686977`*^9, 3.887732055821665*^9, 3.88773580010557*^9, 
   3.887735916680529*^9, 3.887736134338073*^9, 3.887736327332932*^9, 
   3.887736385452791*^9, {3.887736594823854*^9, 3.887736611981666*^9}, 
   3.887736889032688*^9, 3.887737025370998*^9, 3.887737300142136*^9, 
   3.887737420651463*^9, 3.887737516720257*^9, 3.8877375811244297`*^9, {
   3.887737650117029*^9, 3.887737672033667*^9}, {3.8877377124884787`*^9, 
   3.8877377250944777`*^9}, 3.88773778725006*^9, 3.8877378947540283`*^9, 
   3.8877379498024473`*^9, 3.887738009192189*^9, 3.887738090744505*^9, {
   3.887738158449975*^9, 3.887738176478673*^9}, 3.887738295728554*^9, 
   3.887738582922278*^9, 3.887738665722176*^9, 3.8877390669206944`*^9, 
   3.887739396034412*^9, 3.887754728668661*^9, 3.8877555546685543`*^9, {
   3.887755674827093*^9, 3.887755704748901*^9}, 3.887755803314611*^9, 
   3.887756005638076*^9, 3.88823111344761*^9, 3.88832126167369*^9, 
   3.8883829285976524`*^9, 3.888383038815257*^9, 3.888386718062991*^9, 
   3.889111435873686*^9, 3.8891149185672665`*^9, 3.8891160072617884`*^9, 
   3.8891160504314985`*^9, 3.8891161963409433`*^9, 3.8891167160211673`*^9, 
   3.889117447925987*^9, 3.8891176384418893`*^9, 3.889118455008422*^9, 
   3.889119510851633*^9, 3.8944380444767823`*^9, 3.8944404846970763`*^9, 
   3.8944728040247335`*^9},
 CellLabel->
  "Out[78]//MatrixForm=",ExpressionUUID->"e149f8fb-1bbb-4219-95a9-\
f8b9d64d46a4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Christoffel symbols:", "Subsubsection",
 CellChangeTimes->{{3.57711720975462*^9, 3.5771172237199216`*^9}, {
  3.887717193241534*^9, 3.8877171935783157`*^9}, {3.887719445648629*^9, 
  3.887719454837624*^9}},ExpressionUUID->"f8a742cb-b02f-4d38-a858-\
e907125dd64f"],

Cell[BoxData[
 RowBox[{"chrst", ":=", 
  RowBox[{"chrst", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ginv", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "s"}], "]"}], "]"}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"s", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gmet", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"coord", "[", 
               RowBox[{"[", "s", "]"}], "]"}]}], " ", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.577117485267728*^9, 3.577117523423134*^9}, {
  3.598717978759696*^9, 3.5987179804917946`*^9}, {3.88749659792846*^9, 
  3.887496598170126*^9}, {3.8874967144899387`*^9, 3.887496714730825*^9}, {
  3.887496746014316*^9, 3.887496746275731*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"692e88cf-14cb-4eb5-88b9-6714a9ae46cc"],

Cell[BoxData[
 RowBox[{"listaffine", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"UnsameQ", "[", 
       RowBox[{
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", "0"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "]"}], ",", 
        "\"\<=\>\"", ",", 
        RowBox[{"chrst", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], "}"}]}], "]"}], 
    " ", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5771175268384066`*^9, 3.5771175353690867`*^9}, {
  3.887718084863007*^9, 3.887718126974236*^9}, {3.887718177464364*^9, 
  3.887718208989744*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"4f29f5e5-2242-4cae-aa71-4a02fc5215c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "listaffine", "]"}], ",", "Null"}], "]"}], ",",
      "3"}], "]"}], ",", 
   RowBox[{"TableSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5771343309041014`*^9, 3.5771343322660093`*^9}, {
  3.8877182840740433`*^9, 3.88771830179117*^9}, {3.8877229727883883`*^9, 
  3.887722973075192*^9}, {3.8877380590955963`*^9, 3.887738060245594*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"fb08c2ca-4003-4afe-9825-824595bdfcd8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[CapitalGamma][1, 2, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
       RowBox[{"M", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]},
    {"\<\"\[CapitalGamma][1, 3, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["l", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][1, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"2", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]},
    {"\<\"\[CapitalGamma][1, 4, 3]\"\>", "\<\"=\"\>", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "-", 
      RowBox[{"l", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]},
    {"\<\"\[CapitalGamma][2, 1, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "3"]]},
    {"\<\"\[CapitalGamma][2, 2, 2]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["l", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", 
          RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
       RowBox[{"M", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]},
    {"\<\"\[CapitalGamma][2, 3, 3]\"\>", "\<\"=\"\>", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]},
    {"\<\"\[CapitalGamma][2, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"2", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
         RowBox[{"M", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "3"]]},
    {"\<\"\[CapitalGamma][2, 4, 4]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"M", "-", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"M", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "3"]]},
    {"\<\"\[CapitalGamma][3, 3, 2]\"\>", "\<\"=\"\>", 
     FractionBox["\[Rho]", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]},
    {"\<\"\[CapitalGamma][3, 4, 1]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          "\[Rho]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][3, 4, 4]\"\>", "\<\"=\"\>", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "M"}], "-", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
         SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
    {"\<\"\[CapitalGamma][4, 3, 1]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}]},
    {"\<\"\[CapitalGamma][4, 4, 2]\"\>", "\<\"=\"\>", 
     FractionBox["\[Rho]", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]},
    {"\<\"\[CapitalGamma][4, 4, 3]\"\>", "\<\"=\"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.8]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableSpacing -> {2, 3}]]]], "Output",
 CellChangeTimes->{
  3.8874956277670116`*^9, 3.887495744225355*^9, 3.887504393831828*^9, 
   3.887504720593302*^9, 3.887504839089279*^9, 3.887504898934407*^9, 
   3.8875049458555098`*^9, 3.887504982347249*^9, 3.887505017660267*^9, 
   3.887505133961431*^9, 3.887505167559019*^9, 3.887716313034823*^9, 
   3.8877164500496693`*^9, 3.887716531055952*^9, 3.8877165646054688`*^9, 
   3.887716610967259*^9, 3.887716692184527*^9, 3.8877167389699593`*^9, 
   3.887717135294759*^9, 3.887717231943577*^9, 3.887717266713851*^9, 
   3.887717827041774*^9, 3.887717897990059*^9, {3.8877181944569063`*^9, 
   3.887718212836841*^9}, {3.887718287800654*^9, 3.8877183053598022`*^9}, 
   3.887718360780895*^9, 3.887718407460712*^9, 3.887719356773377*^9, {
   3.887719561266285*^9, 3.887719584446013*^9}, 3.8877197426352043`*^9, 
   3.887719913663376*^9, 3.88771994934447*^9, 3.887720690013142*^9, 
   3.887720758146521*^9, 3.887720806040534*^9, 3.887720924990259*^9, 
   3.88772105910378*^9, 3.887721313459592*^9, 3.887721420203566*^9, 
   3.887721465834959*^9, 3.887721517038974*^9, 3.887721621795879*^9, {
   3.887721711459474*^9, 3.887721723726527*^9}, 3.887721990009704*^9, 
   3.887722134080946*^9, 3.8877221993545027`*^9, 3.887722723428225*^9, 
   3.8877227706555862`*^9, 3.887723011845311*^9, 3.887730329526129*^9, {
   3.887730362030776*^9, 3.887730406009924*^9}, 3.887730445012143*^9, 
   3.8877306869788*^9, 3.887730781626927*^9, {3.8877310923968678`*^9, 
   3.8877311100812073`*^9}, 3.887731164686749*^9, 3.8877318113666677`*^9, 
   3.8877319960399313`*^9, 3.887732056097831*^9, 3.887735800399991*^9, 
   3.887735916965724*^9, 3.887736134620854*^9, 3.887736327618415*^9, 
   3.887736385741335*^9, {3.887736595106803*^9, 3.887736612261767*^9}, 
   3.8877368893164883`*^9, 3.887737025657839*^9, 3.8877373004298487`*^9, 
   3.887737420939595*^9, 3.887737517004114*^9, 3.887737581411255*^9, {
   3.88773765039719*^9, 3.887737672316793*^9}, {3.88773771277771*^9, 
   3.8877377253875227`*^9}, 3.887737787537451*^9, 3.887737895044957*^9, 
   3.887737950089491*^9, 3.8877380094812307`*^9, 3.8877380910348177`*^9, {
   3.887738158743696*^9, 3.887738176765396*^9}, 3.887738296005824*^9, 
   3.887738583211936*^9, 3.887738666027762*^9, 3.887739067255911*^9, 
   3.887739396359367*^9, 3.887754728964336*^9, 3.887755555000189*^9, {
   3.887755675153927*^9, 3.88775570504519*^9}, 3.8877558036406384`*^9, 
   3.887756005956739*^9, 3.8882311139116087`*^9, 3.8883212621516824`*^9, 
   3.8883829300397043`*^9, 3.888383040298375*^9, 3.888386719544894*^9, 
   3.889111437361843*^9, 3.889114919997838*^9, 3.889116010544777*^9, 
   3.8891160519802313`*^9, 3.889116197819335*^9, 3.8891167165377655`*^9, 
   3.889117449465931*^9, 3.889117638808691*^9, 3.88911845534144*^9, 
   3.8891195112051587`*^9, 3.8944380448147917`*^9, 3.894440485063531*^9, 
   3.894472804401243*^9},
 CellLabel->
  "Out[81]//TableForm=",ExpressionUUID->"7f153a26-8a6a-460b-a8c4-\
fe6f82332956"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2-form \[FivePointedStar]d\[Zeta] needed for \
computing the Komar angular momentum ", "Subsection"]], "Section",
 CellChangeTimes->{{3.8890027845951805`*^9, 3.8890028625992765`*^9}, {
   3.8890029016316385`*^9, 3.889002902097337*^9}, 3.8891111697089915`*^9, 
   3.889111258957172*^9, 
   3.889111323733503*^9},ExpressionUUID->"033094d3-8675-4c38-a0c0-\
75af88b20647"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
  "      ", ";"}]], "Input",
 CellChangeTimes->{{3.8877205627448187`*^9, 3.887720672623307*^9}, {
   3.887720703559705*^9, 3.887720751055686*^9}, {3.887720795213834*^9, 
   3.887720796762665*^9}, {3.8877209917849483`*^9, 3.887720999577743*^9}, {
   3.887721280468111*^9, 3.8877214169153023`*^9}, {3.887721484950535*^9, 
   3.887721613274323*^9}, {3.8877219191318693`*^9, 3.887721950300083*^9}, {
   3.8877229830320044`*^9, 3.8877230081157513`*^9}, {3.887729977826647*^9, 
   3.8877299827225018`*^9}, 3.8877300469179564`*^9, {3.887730235566601*^9, 
   3.88773026955684*^9}, 3.887731078828516*^9, {3.887732357577918*^9, 
   3.887732358589559*^9}, {3.887735679036408*^9, 3.887735767451972*^9}, {
   3.887735834090721*^9, 3.887735911406331*^9}, {3.887736152124908*^9, 
   3.887736155280533*^9}, {3.887736675964425*^9, 3.887736703411539*^9}, {
   3.887736767490415*^9, 3.887736885001383*^9}, {3.887736958724753*^9, 
   3.887737016086479*^9}, {3.887737082006933*^9, 3.887737084915433*^9}, {
   3.887737171164658*^9, 3.887737199905932*^9}, {3.88773729433512*^9, 
   3.8877373792382393`*^9}, {3.8877377067978487`*^9, 3.8877377085878067`*^9}, 
   3.887737742568461*^9, {3.887737911668413*^9, 3.887737922816053*^9}, 
   3.887737995799798*^9, {3.888231150439539*^9, 3.888231156197176*^9}, 
   3.8883192274890795`*^9, {3.8891113367707806`*^9, 3.889111343635556*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"936e8011-1791-4932-bf59-dbb71fe165b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]cov", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887737870806109*^9, 3.8877378723694277`*^9}, 
   3.887738000778109*^9, 3.8882311689254*^9, 3.8891113930503235`*^9, {
   3.8891114561234226`*^9, 3.889111471182971*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"44eb728c-a695-41b7-8c78-dc7bac66462d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]cov", "=", 
   RowBox[{"FS", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gmet", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.887737810909132*^9, {3.887737888046217*^9, 3.887737889811631*^9}, 
   3.8877379450394917`*^9, {3.887754660157277*^9, 3.887754679105124*^9}, {
   3.8891114044909954`*^9, 3.8891114172743845`*^9}, 3.889111485418357*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"5ec54049-4ea5-4ccc-97b3-6f26ad02ae61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "l", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["l", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"M", " ", "\[Rho]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.887754729041472*^9, 3.8877555550787373`*^9, {3.887755675235284*^9, 
   3.887755705095882*^9}, 3.887755803700766*^9, 3.887756006052041*^9, 
   3.8882311966106014`*^9, 3.888321262200712*^9, 3.8883829300947056`*^9, 
   3.888383040356386*^9, 3.888386719592893*^9, 3.8891114375258923`*^9, {
   3.8891114766201024`*^9, 3.889111485971038*^9}, 3.889114920055482*^9, 
   3.8891160105799036`*^9, 3.8891160520232425`*^9, 3.8891161978583946`*^9, 
   3.8891167165719137`*^9, 3.8891174495254955`*^9, 3.889117638842866*^9, 
   3.8891184554761653`*^9, 3.8891195112393346`*^9, 3.8944380448500185`*^9, 
   3.894440485148531*^9, 3.8944728044322433`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"d1671f72-fcc6-429d-81c7-21f4a3a7ae08"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Covariant derivative:", "Subsection",
 CellChangeTimes->{
  3.8877194278933764`*^9},ExpressionUUID->"5060fe8b-71aa-494e-8d44-\
867cb25c82b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"d\[Zeta]", ":=", 
  RowBox[{"d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Zeta]cov", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"coord", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"chrst", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"\[Zeta]cov", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", "d\[Zeta]", "]"}]}], "Input",
 CellChangeTimes->{{3.8875026253137712`*^9, 3.887502626928825*^9}, {
   3.887717474427917*^9, 3.88771754770621*^9}, {3.88771760249549*^9, 
   3.887717656907799*^9}, {3.8877177234520807`*^9, 3.887717892264785*^9}, {
   3.887718145982263*^9, 3.887718156225582*^9}, 3.8877183475686913`*^9, 
   3.88771839934899*^9, {3.887720597629077*^9, 3.88772059789085*^9}, {
   3.887720701075107*^9, 3.887720701355876*^9}, {3.8877210186657763`*^9, 
   3.8877210529230967`*^9}, {3.887732364433571*^9, 3.887732365509469*^9}, {
   3.887737573703332*^9, 3.887737576694005*^9}, {3.887738067536478*^9, 
   3.8877380866862717`*^9}, {3.887738151853442*^9, 3.887738153821053*^9}, {
   3.88773820612148*^9, 3.887738217516839*^9}, {3.8877382542971087`*^9, 
   3.887738254711824*^9}, {3.8891115160635333`*^9, 3.889111554918445*^9}},
 NumberMarks->False,
 CellLabel->"In[85]:=",ExpressionUUID->"cfb9ad67-9770-4fdc-94e7-5053970a7da0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
          RowBox[{"M", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
            "\[Rho]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{"M", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["l", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", "M", " ", 
            SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "-", 
       RowBox[{"\[Rho]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]},
     {
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["l", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "M"}], "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]},
     {"0", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
           RowBox[{"M", " ", 
            SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "+", 
       RowBox[{"\[Rho]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "M"}], "-", 
              RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
           SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8877382226659307`*^9, 3.887738296119973*^9, 3.887738583505052*^9, 
   3.887738666284815*^9, 3.887739067573208*^9, 3.88773939668181*^9, 
   3.887742438878303*^9, 3.887754729227957*^9, 3.887755555287298*^9, {
   3.8877556754408197`*^9, 3.8877557052831984`*^9}, 3.8877558039000893`*^9, 
   3.887756006250038*^9, 3.888321262490712*^9, 3.8883829303997035`*^9, 
   3.888383040662345*^9, 3.8883867198889217`*^9, 3.889111559877144*^9, 
   3.8891149203669558`*^9, 3.889116013628565*^9, 3.889116052338606*^9, 
   3.8891161981679473`*^9, 3.8891167171383157`*^9, 3.8891174500899143`*^9, 
   3.889117639041095*^9, 3.8891184556314573`*^9, 3.889119511401434*^9, 
   3.8944380450119877`*^9, 3.8944404853165593`*^9, 3.8944728046022425`*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"72e99ec1-b2a1-424a-8a45-\
3c09b6d7d5fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Zeta]", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.889111605466633*^9, 3.8891116079069004`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"41adfe58-23b0-469f-a312-c8a460b4eb7a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
     RowBox[{"M", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.8891116092388163`*^9, 3.889114920392375*^9, 
  3.8891160136490736`*^9, 3.8891160523600874`*^9, 3.8891161981894283`*^9, 
  3.889116717154914*^9, 3.8891174501163063`*^9, 3.889117639091874*^9, 
  3.889118455654866*^9, 3.889119511427799*^9, 3.8944380450259895`*^9, 
  3.8944404853411503`*^9, 3.8944728046207595`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"756fad78-a2ad-4ec5-8657-08290dc1d863"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[FivePointedStar]d\[Zeta]", ":=", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "=", 
   RowBox[{"S", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sqrtmg", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"LeviCivita", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "s"}], "]"}], "]"}], 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}], " ", 
          RowBox[{"ginv", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "p"}], "]"}], "]"}], 
          RowBox[{"d\[Zeta]", "[", 
           RowBox[{"[", 
            RowBox[{"p", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", "[", 
  RowBox[{"FS", "[", "\[FivePointedStar]d\[Zeta]", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.888340069124263*^9, 3.8883402277945747`*^9}, 
   3.888340313102539*^9, {3.8883796417604623`*^9, 3.888379649295171*^9}, {
   3.8883829056814203`*^9, 3.8883829120786057`*^9}, {3.8883866950861893`*^9, 
   3.8883866981491904`*^9}, 3.889111653779752*^9, {3.8891116842993135`*^9, 
   3.8891117069482284`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c6938c53-b62f-4d28-8f0b-8f7faa21d8ee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"2", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "2"]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0"},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "4"]}], "+", 
          SuperscriptBox["\[Rho]", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", "\[Rho]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], "0", "0", 
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "M"}], "+", 
             RowBox[{"5", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             SuperscriptBox["\[Rho]", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "M"}], "+", 
                RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]},
     {
      FractionBox[
       RowBox[{"2", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
           "\[Rho]"}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", 
              RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}]},
     {"0", 
      FractionBox[
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "M"}], "-", 
             RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "M"}], "-", 
                RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]], 
      FractionBox[
       RowBox[{"2", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.888340182994697*^9, 3.8883402461213713`*^9, 3.8883403226289077`*^9, 
   3.8883796514151177`*^9, 3.888380521379974*^9, 3.888382938699704*^9, 
   3.8883830463443165`*^9, 3.888386725573948*^9, {3.889111674384878*^9, 
   3.8891117101882524`*^9}, 3.889114926284148*^9, 3.8891160584766245`*^9, 
   3.8891162040538206`*^9, 3.8891167199633284`*^9, 3.8891176454723253`*^9, 
   3.889118463332136*^9, 3.8891195123339615`*^9, 3.894438045945017*^9, 
   3.8944404863359375`*^9, 3.894472805615317*^9},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"36342f45-39c3-4cc7-bc91-\
5804bd0e0ee5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "[", 
   RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8877419359582367`*^9, 3.887741961800273*^9}, {
   3.887741997380183*^9, 3.887742072666379*^9}, {3.887742125244774*^9, 
   3.8877422170391607`*^9}, {3.88775588317065*^9, 3.88775596201267*^9}, {
   3.8891117249485064`*^9, 3.8891117305311537`*^9}, 3.8891117762749147`*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"3590b582-e620-472c-bab9-69216aea260b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "4"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", "\[Rho]"}], ")"}], " ", "\[Rho]"}], "-", 
     SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.8891117773988686`*^9, 3.889114926312467*^9, 
  3.889116058502989*^9, 3.889116204078233*^9, 3.889116719987738*^9, 
  3.8891176454928303`*^9, 3.889118463350662*^9, 3.889119512380862*^9, 
  3.894438045985989*^9, 3.8944404863939104`*^9, 3.8944728056668687`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"0634d805-11bf-4130-b9dd-32606f9f0acc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8891139901261764`*^9, 3.889113990292197*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"df17765b-2d3a-41f3-8552-f0159037b722"],

Cell[BoxData[
 FractionBox[
  RowBox[{"l", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "M"}], "-", 
        RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["l", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "M"}], "-", 
           RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "-", 
        SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", 
     SuperscriptBox["\[Rho]", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.889113990957162*^9, 3.8891149263320265`*^9, 
  3.889116058521546*^9, 3.8891162040860453`*^9, 3.889116720006266*^9, 
  3.8891176455123596`*^9, 3.8891184633702197`*^9, 3.8891195124071975`*^9, 
  3.8944380459999886`*^9, 3.8944404864029117`*^9, 3.894472805694871*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"4ffa9b82-4fc7-406b-ac00-a186524fabcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FS", "[", 
  RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8891139901261764`*^9, 3.8891140141804514`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"40258f7f-482f-4798-9b34-684dc83daee2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "M"}], "+", "\[Rho]"}], ")"}]}]}], ")"}], 
   " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["l", "2"], "+", 
   SuperscriptBox["\[Rho]", "2"]}]]], "Output",
 CellChangeTimes->{{3.889113990957162*^9, 3.8891140148230124`*^9}, 
   3.8891149263525057`*^9, 3.889116058540099*^9, 3.8891162041046*^9, 
   3.8891167200238714`*^9, 3.889117645522127*^9, 3.8891184633799553`*^9, 
   3.889119512430664*^9, 3.894438046005988*^9, 3.89444048643791*^9, 
   3.8944728057134795`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"573c95d0-f3f6-48f2-b32d-faad459c6039"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Transformation of  \[FivePointedStar]d\[Zeta]  from spherical coordinates  \
{t,\[Rho],\[Theta],\[Phi]} to cylindrical coordinates {t,r,\[Phi],z}\
\>", "Subsection",
 CellChangeTimes->{{3.8098056807974987`*^9, 3.8098056921881504`*^9}, {
  3.8790041988289013`*^9, 3.879004204637993*^9}, {3.8861942862428055`*^9, 
  3.8861942915875463`*^9}, {3.8861943265543933`*^9, 3.8861943272175508`*^9}, {
  3.8863221025348387`*^9, 3.8863221030622854`*^9}, {3.8863221459173393`*^9, 
  3.8863221462483296`*^9}, {3.8863221894472513`*^9, 3.886322190587963*^9}, {
  3.8891127601010976`*^9, 
  3.889112761283637*^9}},ExpressionUUID->"4d707c58-9893-4db8-a5c2-\
2e23be491f62"],

Cell[CellGroupData[{

Cell[TextData[{
 "Transformation matrix ",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[CapitalLambda]", "\[Alpha]"], 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "912aa503-8f49-4e0f-bb0e-aafe17efdae7"],
 " yielding the basis vectors  ",
 Cell[BoxData[
  SubscriptBox["e", 
   OverscriptBox["\[Alpha]", "_"]]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "a7c318c5-ce17-451f-ae42-9f91b784be5c"],
 "  of the cylindrical coordinate system {t,r,\[Phi],z} in terms of their \
components in the basis  ",
 Cell[BoxData[
  SubscriptBox["e", "\[Alpha]"]],
  CellChangeTimes->{
   3.809811494124002*^9, 3.8098115380115123`*^9, 3.810422030437312*^9, {
    3.8790042304927654`*^9, 3.8790042412907267`*^9}},ExpressionUUID->
  "98e95692-3dda-4dd2-b68b-c9cdae02001e"],
 " of the spherical coordinates  {t,\[Rho],\[Theta],\[Phi]}"
}], "Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
  3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
  3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
  3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
  3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, {
  3.8943915727278833`*^9, 
  3.894391626354618*^9}},ExpressionUUID->"4c466361-1168-4bb0-8861-\
5c130c9fb0d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", "+", 
      RowBox[{"z", "^", "2"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "=", 
   RowBox[{"ArcCos", "[", 
    RowBox[{"z", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", "+", 
        RowBox[{"z", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8789393201540365`*^9, 3.8789393574550123`*^9}, {
  3.886194197260132*^9, 3.8861942005861793`*^9}, {3.8861943458346243`*^9, 
  3.8861943533634076`*^9}, {3.886195444283929*^9, 3.886195444860577*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"a60a980b-9eb3-4737-98ef-352388cbf9d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TransformMatrix", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[CapitalLambda]", "i"], "k"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8098114271361704`*^9, 3.809811431575424*^9}, {
  3.879004212702346*^9, 3.8790042387659273`*^9}, {3.8891122110634146`*^9, 
  3.889112216631417*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"f164c811-7a56-4717-b55e-610625f414e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["r", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]], ",", "0", ",", 
     FractionBox["z", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"r", " ", "z"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8098114324484744`*^9, 3.809811494094*^9, 3.8098115294330215`*^9, 
   3.81042203040631*^9, {3.879004222381082*^9, 3.879004239037531*^9}, 
   3.8790194957205095`*^9, 3.87903148963122*^9, 3.8790332803753333`*^9, 
   3.879034180982563*^9, 3.8790344719236298`*^9, 3.8790408340067444`*^9, 
   3.879043416526315*^9, 3.879043508785548*^9, 3.879069162630909*^9, 
   3.879082883428113*^9, 3.8792368921144624`*^9, 3.8792472248349524`*^9, 
   3.8795747666249933`*^9, 3.880828246100726*^9, 3.8818213697850995`*^9, 
   3.881865639108189*^9, 3.8828220119063606`*^9, 3.8861954159570775`*^9, 
   3.8861954952688704`*^9, 3.8861955376950827`*^9, 3.886199185960243*^9, 
   3.8863215382903967`*^9, 3.8863228222440567`*^9, 3.8863230085591984`*^9, 
   3.886323797731199*^9, 3.88632406297919*^9, 3.8863242247010183`*^9, 
   3.8863246366636763`*^9, 3.886324902371592*^9, 3.886324955641391*^9, 
   3.8863585899856405`*^9, 3.886359079060179*^9, 3.886359113762982*^9, 
   3.889112230632413*^9, 3.8891142525817194`*^9, 3.889114926377925*^9, 
   3.889116058562586*^9, 3.8891162041153765`*^9, 3.8891167200482807`*^9, 
   3.8891176455436106`*^9, 3.8891184634014387`*^9, 3.889119512461882*^9, 
   3.8944380460220175`*^9, 3.8944404864689107`*^9, 3.8944728057347517`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"d51e5459-a68b-45b5-b2f3-45de84f9bcba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "TransformMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.809805076604941*^9, 3.809805098252179*^9}, {
   3.8098090577746506`*^9, 3.809809063261965*^9}, 3.809811483743408*^9, {
   3.8790042257483015`*^9, 3.8790042299945097`*^9}, {3.886323935870928*^9, 
   3.886323941788539*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d41a161f-cc7b-4666-ba4a-9d24735af334"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      FractionBox["r", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}]]], "0", 
      FractionBox["z", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}]]]},
     {"0", 
      FractionBox[
       RowBox[{"r", " ", "z"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["z", "2"], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}]]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["z", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}]]]}], 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["z", "2"], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}]]]}]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.886323942234745*^9, 3.886324063017276*^9, 
  3.886324224738125*^9, 3.886324636889247*^9, 3.8863249024047966`*^9, 
  3.8863249556736145`*^9, 3.886358590022747*^9, 3.8863590790963087`*^9, 
  3.8863591137991066`*^9, 3.889112233483823*^9, 3.8891142525992985`*^9, 
  3.8891149263984013`*^9, 3.889116058571375*^9, 3.889116204132948*^9, 
  3.8891167200658674`*^9, 3.889117645560211*^9, 3.8891184634199924`*^9, 
  3.889119512489255*^9, 3.894438046036018*^9, 3.894440486475911*^9, 
  3.894472805755616*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"d7a338fb-2512-417c-a657-\
b2ca57f2d282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "1"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "2"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "3"], "4"]},
       {
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "1"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "2"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "3"], 
        SubscriptBox[
         OverscriptBox["\[CapitalLambda]", "4"], "4"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "r"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]},
      {"0", 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "r"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"\[Theta]", ",", "z"}], "]"}]},
      {"0", "0", "1", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.8098093114431596`*^9, 3.8098093114731617`*^9}, {
   3.809809344219034*^9, 3.809809362661089*^9}, 3.8098099440263414`*^9, {
   3.8098099936821814`*^9, 3.809810103166444*^9}, {3.809811204175418*^9, 
   3.8098112051744747`*^9}, 3.8098112976407633`*^9, {3.879004550152335*^9, 
   3.8790045841353755`*^9}, {3.8790046320071526`*^9, 
   3.8790046583738327`*^9}, {3.8790046897908745`*^9, 
   3.8790047403732386`*^9}, {3.8790048292661114`*^9, 3.8790048315880594`*^9}, 
   3.879004876725322*^9, {3.8861954558853827`*^9, 3.8861955059414988`*^9}, {
   3.8863238099459333`*^9, 3.8863238177630844`*^9}, 3.8891122416180677`*^9, 
   3.8891125865026245`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"73ac8885-7f5d-4380-86ed-eb3be671cca9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["r", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]], ",", "0", ",", 
     FractionBox["z", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"r", " ", "z"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]]}], "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]]}], 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["z", "2"], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8891125869069104`*^9, 3.889114252618861*^9, 
  3.8891149264208612`*^9, 3.8891160585928574`*^9, 3.889116204152482*^9, 
  3.8891167200853634`*^9, 3.889117645571927*^9, 3.8891184634297886`*^9, 
  3.88911951251764*^9, 3.8944380460509896`*^9, 3.894440486501911*^9, 
  3.8944728057784357`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"633f8eb9-ee09-42ba-9e06-1212bad60e89"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[FivePointedStar]d\[Zeta] matrix in cylindrical coordinates", \
"Subsubsection",
 CellChangeTimes->{{3.8104213430639963`*^9, 3.8104213654222755`*^9}, {
  3.8790043026987653`*^9, 3.8790044856760654`*^9}, {3.879004906487669*^9, 
  3.879004964271347*^9}, {3.8790063845253963`*^9, 3.879006396335455*^9}, {
  3.8862556104936337`*^9, 3.886255611679139*^9}, {3.8863221364246016`*^9, 
  3.8863221402544613`*^9}, {3.886323895409047*^9, 3.88632390051081*^9}, {
  3.8863239582387013`*^9, 3.8863239786563826`*^9}, {3.8863592430252223`*^9, 
  3.8863592440183225`*^9}, {3.8891127532441115`*^9, 
  3.889112754475479*^9}},ExpressionUUID->"8490c04d-2f4a-412e-b7bf-\
57a9f7acbe55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CylindricalMatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"i", ",", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879009796452383*^9, 3.879009820788083*^9}, 
   3.8790098673460317`*^9, {3.879009904514635*^9, 3.879009905274688*^9}, 
   3.8790113275569267`*^9, {3.8790189370151653`*^9, 3.879018945095757*^9}, {
   3.886195120345679*^9, 3.886195122699689*^9}, {3.886322428205209*^9, 
   3.8863224302654204`*^9}, {3.8891126013737555`*^9, 3.889112606543377*^9}, {
   3.8891127749221983`*^9, 3.8891127761204233`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"1e57a9cd-3365-491a-912d-9d42790b7533"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "CylindricalMatrix", "]"}]], "Input",
 CellChangeTimes->{{3.8790096927992125`*^9, 3.8790097076602497`*^9}, {
   3.879018949154081*^9, 3.8790189496491833`*^9}, 3.8863224381436296`*^9, 
   3.886322848442557*^9, 3.8863237875311413`*^9, 3.886359039666526*^9, 
   3.8863590988201838`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"6ca7aa3f-a703-459e-a90b-16eebb3ec403"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["l", "4"]}], "-", 
          RowBox[{"M", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "4"], "+", 
          RowBox[{"M", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", "M", " ", "z"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"4", " ", "M", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], "-", 
             RowBox[{"5", " ", "z", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"2", " ", "M", " ", "z"}], "+", 
             RowBox[{"3", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M"}], "+", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"2", " ", "M", " ", "z"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"4", " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}], "-", 
              RowBox[{"5", " ", "z", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2", " ", "M", " ", "z"}], "+", 
              RowBox[{"3", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M"}], "+", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"]}]]}], "0", 
      FractionBox[
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["z", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "M"}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", "z", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["z", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "M"}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "z", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8863590994588156`*^9, 3.8863591138684387`*^9}, 
   3.8891126112412605`*^9, 3.889112783476336*^9, 3.8891128219397244`*^9, 
   3.8891142074287343`*^9, 3.889114252652057*^9, 3.889114926446277*^9, 
   3.889116058617272*^9, 3.8891162041622467`*^9, 3.889116720114687*^9, 
   3.889117645669577*^9, 3.889118463460031*^9, 3.88911951255468*^9, 
   3.894438046077301*^9, 3.8944404865199103`*^9, 3.894472805811239*^9},
 CellLabel->
  "Out[99]//MatrixForm=",ExpressionUUID->"29be4da9-c60c-466c-804f-\
404eabd17a91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Clear", "[", 
   RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.886324923202476*^9, 3.8863249369017572`*^9}, {
  3.8891141642273684`*^9, 3.88911416784825*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"ab48e738-44eb-4ef2-bed5-1f7abdbee5ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"i", ",", "j"}]], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "4"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "1"}], "4"], " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "k"], "i"], 
          SubscriptBox[
           OverscriptBox["\[CapitalLambda]", "m"], "j"], 
          RowBox[{"\[FivePointedStar]d\[Zeta]", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "m"}], "]"}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.809812145339249*^9, 3.809812195482117*^9}, {
   3.809812234762364*^9, 3.8098123262565975`*^9}, {3.8790113629600163`*^9, 
   3.8790113759409266`*^9}, {3.8790114082723856`*^9, 
   3.8790114091720204`*^9}, {3.8790114395398884`*^9, 3.87901146607983*^9}, {
   3.8790189735367675`*^9, 3.879018985119708*^9}, {3.8790332099139085`*^9, 
   3.879033211101638*^9}, {3.8790343777853165`*^9, 3.879034383705044*^9}, {
   3.879034417092515*^9, 3.8790344184897676`*^9}, {3.886194726379938*^9, 
   3.8861947269707146`*^9}, {3.8861951447242036`*^9, 3.886195147188038*^9}, 
   3.886195526981247*^9, {3.8891121467469735`*^9, 3.8891121704759207`*^9}, {
   3.8891126632370625`*^9, 3.8891126873966513`*^9}, {3.889112745919406*^9, 
   3.889112747274789*^9}, {3.8891127971746807`*^9, 3.889112811676709*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"def3ec00-3a89-4e68-9112-5c6353d4248c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "r", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "M"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"]}]]}], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"8", " ", "M", " ", 
            SuperscriptBox["z", "2"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"4", " ", "M", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"4", " ", "r", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "4"]}], "-", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}], "-", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "4"]}], "-", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}], "-", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", "M", " ", 
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "M", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], "+", 
             RowBox[{"2", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "4"], "+", 
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}], "-", 
                RowBox[{"2", " ", "M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["z", "2"], "-", 
                RowBox[{"M", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "l", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "M", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["z", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]]}], "+", 
             RowBox[{"2", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8790190319491873`*^9, 3.8790194995315094`*^9, 3.879031493393964*^9, 
   3.879033224698743*^9, 3.8790332841986065`*^9, 3.8790341848309*^9, {
   3.8790344144547586`*^9, 3.879034429860778*^9}, 3.8790344740237494`*^9, 
   3.8790408362186875`*^9, 3.879043418602315*^9, 3.879043510821554*^9, 
   3.87906916459581*^9, 3.8790828884485064`*^9, 3.879236894158096*^9, 
   3.879247227064946*^9, 3.8795747688709927`*^9, 3.880828248178439*^9, 
   3.881821372310099*^9, 3.881865641135991*^9, 3.8828220141589937`*^9, 
   3.8861954181184688`*^9, 3.886195498587438*^9, 3.8861955410230517`*^9, 
   3.8861991892658916`*^9, 3.8863215419395504`*^9, 3.886322857767245*^9, 
   3.886322994582494*^9, 3.8863240637057047`*^9, 3.8863242254206967`*^9, 
   3.8863246369468613`*^9, 3.88632490365862*^9, 3.886324968685506*^9, 
   3.8863586029291463`*^9, 3.886359092097459*^9, 3.886359126778757*^9, {
   3.8891126610135984`*^9, 3.8891126896621246`*^9}, 3.8891128599255733`*^9, 
   3.889114234509002*^9, 3.889114273361142*^9, 3.8891149456550093`*^9, 
   3.8891160780127153`*^9, 3.8891162233270316`*^9, 3.8891168140081944`*^9, 
   3.8891176561757793`*^9, 3.889118474040701*^9, 3.8891195232342253`*^9, 
   3.8944380571919427`*^9, 3.8944404981795635`*^9, 3.8944728173037453`*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"9fd1a827-8640-4c1d-8fd4-\
55ffa515bf03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
  RowBox[{"3", ",", "4"}]]], "Input",
 CellChangeTimes->{{3.889112964510808*^9, 3.889112966117178*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"6368ed14-48a2-42bd-89f7-83fa79e249f0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", "l", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["l", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.889112966750907*^9, 3.889114234536346*^9, 
  3.8891142734431677`*^9, 3.8891149457467995`*^9, 3.889116078097833*^9, 
  3.889116223419799*^9, 3.889116814052106*^9, 3.889117656298817*^9, 
  3.889118474170569*^9, 3.88911952327231*^9, 3.8944380572139435`*^9, 
  3.894440498250533*^9, 3.8944728173639736`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f58d2e5a-faf4-43a1-8a71-99317a3b8882"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Relevant components of \[FivePointedStar]d\[Zeta]  for computing the Komar \
angular momentum contained within cylinders along the z-axis\
\>", "Subsubsection",
 CellChangeTimes->{
  3.8790112911888247`*^9, {3.8861950723393793`*^9, 3.8861950924208865`*^9}, {
   3.886323998901783*^9, 3.8863240284647446`*^9}, {3.886358567992942*^9, 
   3.886358568344475*^9}, {3.8863586453844376`*^9, 3.886358670704439*^9}, {
   3.886359043770774*^9, 3.8863590460576873`*^9}, {3.889112909954425*^9, 
   3.8891129117716875`*^9}, {3.8944375780622253`*^9, 
   3.894437580085682*^9}},ExpressionUUID->"8cc63ddd-13e7-4695-84e5-\
6e9d7fe35b7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
   RowBox[{"\[Phi]", ",", "z"}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
     RowBox[{"3", ",", "4"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8790190878590717`*^9, 3.8790190990144777`*^9}, {
  3.879019565236073*^9, 3.879019597956368*^9}, {3.8861944444425735`*^9, 
  3.8861944445066056`*^9}, {3.8861952113891134`*^9, 3.8861952203150268`*^9}, {
  3.889112877303459*^9, 3.8891128965001984`*^9}, {3.8891129377351785`*^9, 
  3.889112938679427*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"714a5094-f32a-4c18-be09-11a0da6b0eae"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", "l", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], "+", 
        RowBox[{"2", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["l", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.889114235238447*^9, 3.889114273889573*^9, 
  3.889114946163765*^9, 3.889116078526544*^9, 3.889116223839693*^9, 
  3.889116814478865*^9, 3.8891176565331783`*^9, 3.8891184744049287`*^9, 
  3.889119523530108*^9, 3.8944380574929566`*^9, 3.89444049851698*^9, 
  3.8944728178030057`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"bf5759b2-bcc0-43b5-a35e-8337e4fc9d0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
   RowBox[{"r", ",", "\[Phi]"}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
     RowBox[{"2", ",", "3"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"M", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8790190878590717`*^9, 3.8790190990144777`*^9}, {
  3.879019565236073*^9, 3.879019597956368*^9}, {3.8790199599178324`*^9, 
  3.8790199985227947`*^9}, {3.879030450293268*^9, 3.8790304529153285`*^9}, {
  3.8861945035783796`*^9, 3.8861945036433797`*^9}, {3.886194565843089*^9, 
  3.8861945659236712`*^9}, {3.886195277611408*^9, 3.8861952816591873`*^9}, {
  3.8861991627698107`*^9, 3.886199170921212*^9}, {3.886199298353841*^9, 
  3.8861993054486136`*^9}, {3.8891129026111374`*^9, 3.8891129038679256`*^9}, {
  3.889114905277199*^9, 3.8891149118887014`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"ce516ee9-9a44-4697-87a2-4a153610a6cd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", "l", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["l", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["z", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["z", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"6", " ", "M", " ", 
         SuperscriptBox["z", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.88911607891028*^9, 3.889116224248848*^9, 
  3.889116815183898*^9, 3.8891176567470603`*^9, 3.8891184746197586`*^9, 
  3.889119523761507*^9, 3.894438057836913*^9, 3.894440498880846*^9, 
  3.8944728181891394`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"caff3665-aadc-41e9-8db2-0eca7bb57538"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Infinitely long cylinder \
(-\[Infinity]<z<\[Infinity])", "Text"]], "Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}},ExpressionUUID->"5a4fae62-2f5b-4056-9e31-\
4dbdde5a00a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
    RowBox[{"r", ",", "\[Phi]"}]], ",", 
   RowBox[{"z", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8944050204098253`*^9, 3.894405039754182*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"904a5893-33eb-43b8-9854-a94b5285b0a6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.894405098201006*^9, 3.8944057022309184`*^9, 
  3.8944380581169133`*^9, 3.894440499163072*^9, 3.8944728184751096`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"6ab5f96a-3dc5-4bed-a021-8e6946f105bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
    RowBox[{"r", ",", "\[Phi]"}]], ",", 
   RowBox[{"z", "->", " ", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8944050204098253`*^9, 3.8944050517698526`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"b493bfae-d3fb-4c4f-a0e1-3411a641ddc4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.894405098603976*^9, 3.8944057026049185`*^9, 
  3.894438058129913*^9, 3.894440499187072*^9, 3.894472818510111*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"b1fbb8d8-cd0b-4ea0-82a2-01356d2e071e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "a"}], ",", "a"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
   3.8790829253093786`*^9, 3.8790829348922434`*^9}, 3.880828400488106*^9, {
   3.8885920099513364`*^9, 3.888592011313857*^9}, {3.8885928271471*^9, 
   3.8885928308510876`*^9}, {3.888592868775136*^9, 3.8885928729518785`*^9}, {
   3.8885929459034443`*^9, 3.8885929493751264`*^9}, 3.8944048512381883`*^9, {
   3.8944051881409483`*^9, 3.89440519350747*^9}, {3.894405647530843*^9, 
   3.894405657194934*^9}, {3.8944060248061104`*^9, 3.8944060348959713`*^9}, 
   3.894440282884884*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"61825882-8f76-424d-a680-24975688d780"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.894405442379841*^9, 3.894405859536929*^9, 
  3.8944061542427425`*^9, 3.894438067057506*^9, 3.8944405079326057`*^9, 
  3.8944728280603056`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"acf8aa2c-b831-4736-93f1-8a646dec3c31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"J", ",", 
   RowBox[{"a", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8885944119883614`*^9, 3.8885944505693274`*^9}, 
   3.894406001641901*^9, 3.8944060424520054`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"5613d1b2-c65c-4fef-958f-cc4367255ce0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.888594451573896*^9, 3.8944060029568005`*^9, 
  3.8944061542777433`*^9, 3.894438067076508*^9, 3.894440507956608*^9, 
  3.8944728280873055`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"c0874ab6-3739-4647-8389-3c3e7f7bb761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "a"}], ",", "a"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
   3.8790829253093786`*^9, 3.8790829348922434`*^9}, 3.880828400488106*^9, {
   3.8885920099513364`*^9, 3.888592011313857*^9}, {3.8885928271471*^9, 
   3.8885928308510876`*^9}, {3.888592868775136*^9, 3.8885928729518785`*^9}, {
   3.8885929459034443`*^9, 3.8885929493751264`*^9}, 3.8944048512381883`*^9, {
   3.8944051881409483`*^9, 3.89440519350747*^9}, {3.894405647530843*^9, 
   3.894405657194934*^9}, {3.8944060248061104`*^9, 3.8944060348959713`*^9}, 
   3.8944378075138702`*^9, 3.8944402731852207`*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"2bb3ec1f-c9b3-4293-bdf8-1e9c2591bd72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "M"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["a", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["r", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.894405442379841*^9, 3.894405859536929*^9, 
  3.8944061542427425`*^9, 3.8944385822906704`*^9, 3.8944406313356314`*^9, 
  3.894472961402254*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"b1be6f92-6246-495b-8220-89a21985439c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"J", ",", 
   RowBox[{"a", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8885944119883614`*^9, 3.8885944505693274`*^9}, 
   3.894406001641901*^9, 3.8944060424520054`*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"fbf74ed8-8b35-4c3e-94b6-64e08179718a"],

Cell[BoxData[
 RowBox[{"l", " ", 
  RowBox[{"(", 
   RowBox[{"-", "\[Infinity]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.888594451573896*^9, 3.8944060029568005`*^9, 
  3.8944061542777433`*^9, 3.8944412878621492`*^9, 3.8944729617606735`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"a485dc7a-913f-4a1d-a310-cd155d1ce0f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
      RowBox[{"\[Phi]", ",", "z"}]], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "a"}], ",", 
       RowBox[{"2", "a"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", "0"}], ",", 
        RowBox[{"M", ">", "0"}], ",", 
        RowBox[{"l", "\[Element]", "Reals"}], ",", 
        RowBox[{"a", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8790828340577254`*^9, 3.8790828376871924`*^9}, {
   3.8790829253093786`*^9, 3.8790829348922434`*^9}, 3.880828400488106*^9, {
   3.8885920099513364`*^9, 3.888592011313857*^9}, {3.8885928271471*^9, 
   3.8885928308510876`*^9}, {3.888592868775136*^9, 3.8885928729518785`*^9}, {
   3.8885929459034443`*^9, 3.8885929493751264`*^9}, 3.8944048512381883`*^9, {
   3.8944051881409483`*^9, 3.89440519350747*^9}, {3.894405647530843*^9, 
   3.894405657194934*^9}, {3.8944060248061104`*^9, 3.8944060348959713`*^9}, 
   3.8944378075138702`*^9, {3.894437840825864*^9, 3.89443784445951*^9}, 
   3.89444228112986*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"03179d29-f5da-4eb8-9984-0991ce72f454"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["a", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["r", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["l", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["r", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.894405442379841*^9, 3.894405859536929*^9, 
  3.8944061542427425`*^9, 3.8944421804508142`*^9, 3.8944424139070525`*^9, 
  3.8944730994650435`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"7981c4e7-352e-44c5-8d47-90178e42d682"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"J", ",", 
   RowBox[{"a", "->", " ", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8885944119883614`*^9, 3.8885944505693274`*^9}, 
   3.894406001641901*^9, 3.8944060424520054`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"9686cae2-462f-4fbe-8225-1e048296ffef"],

Cell[BoxData[
 RowBox[{"l", " ", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.888594451573896*^9, 3.8944060029568005`*^9, 
  3.8944061542777433`*^9, 3.8944730996590433`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"cd8afa61-564b-4c3d-b472-8e07a01083b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Finite cylinder 2M<z<10M, R=10M, l=0.1M", "Text"]], \
"Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}, {3.894472530713406*^9, 
  3.894472565121317*^9}},ExpressionUUID->"346e3ff8-df8b-4430-a6be-\
e732b452462c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lateral", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"\[Phi]", ",", "z"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"r", "->", "10"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "2", " ", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466815088446426`*^9}, {3.84668157663652*^9, 
   3.846681585964053*^9}, {3.846681696667385*^9, 3.8466816987155027`*^9}, {
   3.846681798349201*^9, 3.8466818094418354`*^9}, 3.846710985827629*^9, {
   3.8467117658292427`*^9, 3.8467117724686227`*^9}, 3.846926359585634*^9, {
   3.8470375871626186`*^9, 3.8470375909378347`*^9}, {3.8470376755226727`*^9, 
   3.847037697536932*^9}, {3.8470378215530252`*^9, 3.847037850080657*^9}, {
   3.8470562469597263`*^9, 3.8470562487598295`*^9}, {3.847494368322644*^9, 
   3.847494385812645*^9}, {3.847494917841075*^9, 3.8474949182150965`*^9}, 
   3.848528689393507*^9, {3.879031277265787*^9, 3.879031311962653*^9}, 
   3.8790313523108234`*^9, {3.879031522582739*^9, 3.8790315547195835`*^9}, {
   3.8790318024322243`*^9, 3.879031814099469*^9}, {3.8790409662150335`*^9, 
   3.8790409698421764`*^9}, 3.8944725936174045`*^9, {3.894472627353554*^9, 
   3.894472627501268*^9}, {3.894472692401621*^9, 3.8944726985934534`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"3924710a-98f4-4b51-8f54-0d83022e4e90"],

Cell[BoxData["0.23092846645620554`"], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, {
   3.84668146946239*^9, 3.8466815093186693`*^9}, {3.8466815787656417`*^9, 
   3.8466815866560926`*^9}, 3.846681699462545*^9, 3.8466818126260176`*^9, 
   3.8467109894608374`*^9, 3.8467117733176713`*^9, 3.8469263958797097`*^9, 
   3.846927386792387*^9, 3.846927440121437*^9, 3.8469275060722094`*^9, 
   3.847037625107789*^9, 3.8470377305008173`*^9, 3.847037835338814*^9, 
   3.847037880218381*^9, 3.8470562497588863`*^9, 3.847288622917708*^9, 
   3.847297893306944*^9, 3.8473051370342617`*^9, 3.8474944180724897`*^9, 
   3.847494877432764*^9, 3.847494934757043*^9, 3.8485288476885614`*^9, 
   3.8485370164857893`*^9, 3.868175492878621*^9, 3.8721815852160835`*^9, 
   3.8790314973592844`*^9, {3.8790315328722663`*^9, 3.879031567929109*^9}, {
   3.879031805601424*^9, 3.879031814540956*^9}, 3.879034188439975*^9, 
   3.8790408492062817`*^9, 3.879041005037616*^9, 3.879041285580778*^9, 
   3.8790709341765213`*^9, 3.8944730997610817`*^9, 3.894473238156371*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"ee4434a9-2514-4fba-a749-84dfa950b933"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"top", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"z", "->", " ", "10"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.846711006449809*^9}, 3.846711104270404*^9, 3.8469263724253683`*^9, {
   3.847037602137475*^9, 3.847037603761568*^9}, {3.8470377052653737`*^9, 
   3.847037716753031*^9}, {3.8470378076102276`*^9, 3.847037808320268*^9}, {
   3.847037858105116*^9, 3.847037858232123*^9}, 3.847494831176118*^9, {
   3.8474949271206055`*^9, 3.847494927823646*^9}, 3.8485286932587285`*^9, {
   3.879031370469112*^9, 3.8790314329582844`*^9}, {3.8790315593337336`*^9, 
   3.8790315609230185`*^9}, {3.879031609311927*^9, 3.8790316102418957`*^9}, 
   3.879031647571209*^9, {3.8790409903421135`*^9, 3.8790409914707336`*^9}, {
   3.894472631313513*^9, 3.894472641457387*^9}, 3.8944726741583853`*^9, {
   3.894472756962394*^9, 3.8944727575023937`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"d5bc54f1-a84c-4eb0-bcde-5c06d315de7d"],

Cell[BoxData[
 RowBox[{"-", "0.06788722319439748`"}]], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, 3.8467110110770736`*^9, 3.846711105237459*^9, 
   3.8469263959047112`*^9, 3.8469273868383894`*^9, 3.8469274401674395`*^9, 
   3.846927506121212*^9, 3.8470376251347904`*^9, 3.8470377306058235`*^9, 
   3.8470378355038233`*^9, 3.8470378802763844`*^9, 3.847056256900295*^9, 
   3.8472886229457097`*^9, 3.8472978933359456`*^9, 3.847305137068263*^9, 
   3.847494877560771*^9, 3.84749493488505*^9, 3.8485288477635655`*^9, 
   3.848537016558794*^9, 3.868175492974621*^9, 3.8721815852450857`*^9, 
   3.8790314974072847`*^9, 3.879031571606617*^9, 3.879031611513331*^9, 
   3.879031648318835*^9, 3.8790341884609733`*^9, 3.879040849241321*^9, 
   3.879041005132832*^9, 3.8790412856127787`*^9, 3.87907093420055*^9, 
   3.894473099783082*^9, 3.8944732381853733`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"f141a4e0-0d16-413f-8b91-f878e729771a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Base", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    RowBox[{"16", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"z", "->", "2"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.8467110286890807`*^9}, {3.846711108698657*^9, 3.8467111107937765`*^9}, 
   3.846926384906082*^9, {3.847037607905805*^9, 3.84703760904187*^9}, {
   3.847037814729635*^9, 3.8470378159127026`*^9}, {3.8470378725459414`*^9, 
   3.847037872639947*^9}, 3.84749487054537*^9, {3.847494930264786*^9, 
   3.8474949310158286`*^9}, {3.8485286970179434`*^9, 
   3.8485287190572042`*^9}, {3.8790314125964565`*^9, 3.879031414127139*^9}, {
   3.879031453438158*^9, 3.8790314571423454`*^9}, {3.879031563784502*^9, 
   3.879031565630762*^9}, {3.8790316186840577`*^9, 3.8790316194718447`*^9}, 
   3.879031652547509*^9, {3.879031781482534*^9, 3.8790317835299406`*^9}, {
   3.8790318220266595`*^9, 3.87903182302173*^9}, {3.879040994118548*^9, 
   3.879040994595312*^9}, {3.8944726783694315`*^9, 3.894472705735117*^9}, {
   3.8944727608944316`*^9, 3.8944727648654184`*^9}, {3.894473150102298*^9, 
   3.8944731501658587`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"ab78bbb3-55a9-4612-869c-d9d40dff6f7f"],

Cell[BoxData["0.23711814229593406`"], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, {3.8467110110770736`*^9, 3.8467110301291633`*^9}, 
   3.8467111112208014`*^9, 3.846926395937713*^9, 3.8469273869413953`*^9, 
   3.8469274402154427`*^9, 3.8469275061722145`*^9, 3.8470376252817993`*^9, 
   3.8470377306458254`*^9, 3.8470378355878277`*^9, 3.8470378803063855`*^9, 
   3.8470562569392967`*^9, 3.8472886229747114`*^9, 3.8472978933659472`*^9, 
   3.847305137104265*^9, 3.8474948776857786`*^9, 3.8474949349890556`*^9, 
   3.8485288478375697`*^9, 3.848537016632798*^9, 3.868175493058812*^9, 
   3.872181585278085*^9, 3.879031497458284*^9, 3.8790316202157393`*^9, 
   3.8790316544763184`*^9, 3.8790317840983567`*^9, 3.879031823389101*^9, 
   3.879034188480975*^9, 3.879040849275321*^9, 3.879041005162419*^9, 
   3.8790412856437807`*^9, 3.879070934222533*^9, 3.8944730998630815`*^9, 
   3.894473153374315*^9, 3.89447323820441*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"51934aad-127e-48fc-b8dc-1a9b4b9ba8ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{"Lateral", "+", "top", "+", "Base"}]}]], "Input",
 CellChangeTimes->{
  3.8469274140369453`*^9, {3.879031709685712*^9, 3.8790317129629655`*^9}, {
   3.879031750258586*^9, 3.8790317531459093`*^9}, {3.894473159102044*^9, 
   3.894473160949338*^9}, {3.8944732058770313`*^9, 3.894473217189636*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"1badc931-8b80-45f2-a17a-315805f7510f"],

Cell[BoxData["0.4001593855577421`"], "Output",
 CellChangeTimes->{
  3.8485288478575706`*^9, 3.848537016653799*^9, 3.868175493112131*^9, 
   3.8721815852980814`*^9, 3.87903166316061*^9, 3.879031714025687*^9, 
   3.8790317547190447`*^9, 3.8790318458137655`*^9, 3.8790341884859743`*^9, 
   3.879040849283821*^9, 3.879041005185418*^9, 3.879041285674778*^9, 
   3.8790709342465496`*^9, 3.894473099906081*^9, 3.894473161460541*^9, {
   3.8944732098141727`*^9, 3.8944732382113705`*^9}},
 CellLabel->
  "Out[134]=",ExpressionUUID->"7d992de0-c5c9-4c74-a859-d3dc84fc8cc1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Finite cylinder -10M<z<-2M, R=10M, l=0.1M", "Text"]], \
"Subsubsection",
 CellChangeTimes->{{3.8792427618018064`*^9, 3.8792427966426287`*^9}, {
  3.879243624897857*^9, 3.8792436412858005`*^9}, {3.888591986625355*^9, 
  3.888591991109955*^9}, {3.894404801702411*^9, 3.894404803190533*^9}, {
  3.894405228570222*^9, 3.89440524831415*^9}, {3.894437738188705*^9, 
  3.8944377390217147`*^9}, {3.894472530713406*^9, 3.894472565121317*^9}, {
  3.8944727229533906`*^9, 
  3.894472729932448*^9}},ExpressionUUID->"9b9b0ebc-82f6-45a4-b6f1-\
1b2848976fcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lateral", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"\[Phi]", ",", "z"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"r", "->", "10"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "10"}], " ", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466815088446426`*^9}, {3.84668157663652*^9, 
   3.846681585964053*^9}, {3.846681696667385*^9, 3.8466816987155027`*^9}, {
   3.846681798349201*^9, 3.8466818094418354`*^9}, 3.846710985827629*^9, {
   3.8467117658292427`*^9, 3.8467117724686227`*^9}, 3.846926359585634*^9, {
   3.8470375871626186`*^9, 3.8470375909378347`*^9}, {3.8470376755226727`*^9, 
   3.847037697536932*^9}, {3.8470378215530252`*^9, 3.847037850080657*^9}, {
   3.8470562469597263`*^9, 3.8470562487598295`*^9}, {3.847494368322644*^9, 
   3.847494385812645*^9}, {3.847494917841075*^9, 3.8474949182150965`*^9}, 
   3.848528689393507*^9, {3.879031277265787*^9, 3.879031311962653*^9}, 
   3.8790313523108234`*^9, {3.879031522582739*^9, 3.8790315547195835`*^9}, {
   3.8790318024322243`*^9, 3.879031814099469*^9}, {3.8790409662150335`*^9, 
   3.8790409698421764`*^9}, 3.8944725936174045`*^9, {3.894472627353554*^9, 
   3.894472627501268*^9}, {3.894472692401621*^9, 3.8944726985934534`*^9}, {
   3.8944727368894215`*^9, 3.8944727395933046`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c17c034d-0106-493e-915f-847f99bf4305"],

Cell[BoxData[
 RowBox[{"-", "0.23092846645620557`"}]], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, {
   3.84668146946239*^9, 3.8466815093186693`*^9}, {3.8466815787656417`*^9, 
   3.8466815866560926`*^9}, 3.846681699462545*^9, 3.8466818126260176`*^9, 
   3.8467109894608374`*^9, 3.8467117733176713`*^9, 3.8469263958797097`*^9, 
   3.846927386792387*^9, 3.846927440121437*^9, 3.8469275060722094`*^9, 
   3.847037625107789*^9, 3.8470377305008173`*^9, 3.847037835338814*^9, 
   3.847037880218381*^9, 3.8470562497588863`*^9, 3.847288622917708*^9, 
   3.847297893306944*^9, 3.8473051370342617`*^9, 3.8474944180724897`*^9, 
   3.847494877432764*^9, 3.847494934757043*^9, 3.8485288476885614`*^9, 
   3.8485370164857893`*^9, 3.868175492878621*^9, 3.8721815852160835`*^9, 
   3.8790314973592844`*^9, {3.8790315328722663`*^9, 3.879031567929109*^9}, {
   3.879031805601424*^9, 3.879031814540956*^9}, 3.879034188439975*^9, 
   3.8790408492062817`*^9, 3.879041005037616*^9, 3.879041285580778*^9, 
   3.8790709341765213`*^9, 3.8944730999290833`*^9, 3.8944731800712214`*^9, 
   3.8944732382303715`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"8223ed38-98e7-4fbd-a01e-dce9baf30449"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"top", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "\[Pi]"}], 
     RowBox[{"16", "\[Pi]"}]]}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"z", "->", " ", 
         RowBox[{"-", "2"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.846711006449809*^9}, 3.846711104270404*^9, 3.8469263724253683`*^9, {
   3.847037602137475*^9, 3.847037603761568*^9}, {3.8470377052653737`*^9, 
   3.847037716753031*^9}, {3.8470378076102276`*^9, 3.847037808320268*^9}, {
   3.847037858105116*^9, 3.847037858232123*^9}, 3.847494831176118*^9, {
   3.8474949271206055`*^9, 3.847494927823646*^9}, 3.8485286932587285`*^9, {
   3.879031370469112*^9, 3.8790314329582844`*^9}, {3.8790315593337336`*^9, 
   3.8790315609230185`*^9}, {3.879031609311927*^9, 3.8790316102418957`*^9}, 
   3.879031647571209*^9, {3.8790409903421135`*^9, 3.8790409914707336`*^9}, {
   3.894472631313513*^9, 3.894472641457387*^9}, 3.8944726741583853`*^9, {
   3.8944727776701045`*^9, 3.894472778473379*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"413771a4-1b16-4059-a150-1c83ac23f84d"],

Cell[BoxData[
 RowBox[{"-", "0.23711814229593406`"}]], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, 3.8467110110770736`*^9, 3.846711105237459*^9, 
   3.8469263959047112`*^9, 3.8469273868383894`*^9, 3.8469274401674395`*^9, 
   3.846927506121212*^9, 3.8470376251347904`*^9, 3.8470377306058235`*^9, 
   3.8470378355038233`*^9, 3.8470378802763844`*^9, 3.847056256900295*^9, 
   3.8472886229457097`*^9, 3.8472978933359456`*^9, 3.847305137068263*^9, 
   3.847494877560771*^9, 3.84749493488505*^9, 3.8485288477635655`*^9, 
   3.848537016558794*^9, 3.868175492974621*^9, 3.8721815852450857`*^9, 
   3.8790314974072847`*^9, 3.879031571606617*^9, 3.879031611513331*^9, 
   3.879031648318835*^9, 3.8790341884609733`*^9, 3.879040849241321*^9, 
   3.879041005132832*^9, 3.8790412856127787`*^9, 3.87907093420055*^9, 
   3.8944730999530816`*^9, 3.894473180103593*^9, 3.8944732382511406`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"51e4865b-29ef-4bf1-a2e7-1f887e438277"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Base", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    RowBox[{"16", "\[Pi]"}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[FivePointedStar]d\[Zeta]new", 
       RowBox[{"r", ",", "\[Phi]"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"M", "->", " ", "1"}], ",", 
        RowBox[{"l", "->", "0.1"}], ",", 
        RowBox[{"z", "->", 
         RowBox[{"-", "10"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8466364765186048`*^9, 3.846636527007493*^9}, {
   3.846681461268921*^9, 3.8466814679253016`*^9}, {3.846683376889488*^9, 
   3.846683412169506*^9}, 3.846683478881322*^9, {3.846711004282685*^9, 
   3.8467110286890807`*^9}, {3.846711108698657*^9, 3.8467111107937765`*^9}, 
   3.846926384906082*^9, {3.847037607905805*^9, 3.84703760904187*^9}, {
   3.847037814729635*^9, 3.8470378159127026`*^9}, {3.8470378725459414`*^9, 
   3.847037872639947*^9}, 3.84749487054537*^9, {3.847494930264786*^9, 
   3.8474949310158286`*^9}, {3.8485286970179434`*^9, 
   3.8485287190572042`*^9}, {3.8790314125964565`*^9, 3.879031414127139*^9}, {
   3.879031453438158*^9, 3.8790314571423454`*^9}, {3.879031563784502*^9, 
   3.879031565630762*^9}, {3.8790316186840577`*^9, 3.8790316194718447`*^9}, 
   3.879031652547509*^9, {3.879031781482534*^9, 3.8790317835299406`*^9}, {
   3.8790318220266595`*^9, 3.87903182302173*^9}, {3.879040994118548*^9, 
   3.879040994595312*^9}, {3.8944726783694315`*^9, 3.894472705735117*^9}, {
   3.8944727820211706`*^9, 3.8944727823934097`*^9}, {3.8944731419341125`*^9, 
   3.8944731420449915`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"645870b5-ee0b-4ca6-bf64-efdd92372284"],

Cell[BoxData["0.06788722319439748`"], "Output",
 CellChangeTimes->{{3.846636524611356*^9, 3.846636528332568*^9}, 
   3.84668146946239*^9, {3.846683412696536*^9, 3.846683423368147*^9}, 
   3.846683479774373*^9, {3.8467110110770736`*^9, 3.8467110301291633`*^9}, 
   3.8467111112208014`*^9, 3.846926395937713*^9, 3.8469273869413953`*^9, 
   3.8469274402154427`*^9, 3.8469275061722145`*^9, 3.8470376252817993`*^9, 
   3.8470377306458254`*^9, 3.8470378355878277`*^9, 3.8470378803063855`*^9, 
   3.8470562569392967`*^9, 3.8472886229747114`*^9, 3.8472978933659472`*^9, 
   3.847305137104265*^9, 3.8474948776857786`*^9, 3.8474949349890556`*^9, 
   3.8485288478375697`*^9, 3.848537016632798*^9, 3.868175493058812*^9, 
   3.872181585278085*^9, 3.879031497458284*^9, 3.8790316202157393`*^9, 
   3.8790316544763184`*^9, 3.8790317840983567`*^9, 3.879031823389101*^9, 
   3.879034188480975*^9, 3.879040849275321*^9, 3.879041005162419*^9, 
   3.8790412856437807`*^9, 3.879070934222533*^9, 3.894473100001082*^9, 
   3.8944731426514554`*^9, 3.8944731801245604`*^9, 3.894473238276141*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"d5a87464-23d7-4704-81c6-d2b6f24c7dfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{"Lateral", "+", "top", "+", "Base"}]}]], "Input",
 CellChangeTimes->{
  3.8469274140369453`*^9, {3.879031709685712*^9, 3.8790317129629655`*^9}, {
   3.879031750258586*^9, 3.8790317531459093`*^9}, {3.894473173709303*^9, 
   3.8944731739815803`*^9}, 3.8944732214293213`*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"7d73feda-c857-4327-8aed-c3d0ca154637"],

Cell[BoxData[
 RowBox[{"-", "0.40015938555774216`"}]], "Output",
 CellChangeTimes->{
  3.8485288478575706`*^9, 3.848537016653799*^9, 3.868175493112131*^9, 
   3.8721815852980814`*^9, 3.87903166316061*^9, 3.879031714025687*^9, 
   3.8790317547190447`*^9, 3.8790318458137655`*^9, 3.8790341884859743`*^9, 
   3.879040849283821*^9, 3.879041005185418*^9, 3.879041285674778*^9, 
   3.8790709342465496`*^9, 3.894473100049082*^9, 3.894473180145562*^9, {
   3.8944732299094*^9, 3.8944732382971406`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"8d894565-362a-42b7-8bda-f953fc61c315"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{707.25, 735.75},
WindowMargins->{{Automatic, 267.75}, {Automatic, 136.5}},
DockedCells->{},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "cosmic", 
   "hartle", "131book", "math"}, "wh.ps", CharacterEncoding -> "ISO8859-1"]},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification->1.5,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"31b013f7-a0c8-4491-9526-2198501bc8d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 470, 12, 148, "Title",ExpressionUUID->"ab672659-0094-4fe7-a448-a7d62eeab385"],
Cell[895, 29, 690, 16, 186, "Input",ExpressionUUID->"0d305e59-ba53-4df0-af12-b0d4c100fb35"],
Cell[CellGroupData[{
Cell[1610, 49, 235, 4, 67, "Subsubsection",ExpressionUUID->"7a8144f4-89dc-4935-af53-09ba0b11c79c"],
Cell[1848, 55, 719, 16, 42, "Input",ExpressionUUID->"b5085181-242f-481a-b917-e55be3b042f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2604, 76, 357, 5, 67, "Subsubsection",ExpressionUUID->"626fd600-29a1-41ab-8c07-7f7d0886ddfb"],
Cell[2964, 83, 3959, 88, 293, "Input",ExpressionUUID->"e941fa4a-e650-400f-9757-a9318cef06c1"],
Cell[6926, 173, 279, 6, 42, "Input",ExpressionUUID->"6c007210-44d5-48ca-9e87-631eacb42f27"],
Cell[CellGroupData[{
Cell[7230, 183, 227, 4, 42, "Input",ExpressionUUID->"feb3c3c8-caeb-4540-9dca-6b6cd7e9df85"],
Cell[7460, 189, 4133, 91, 109, "Output",ExpressionUUID->"bf79822d-8e48-4061-9613-b75bc01c780a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11630, 285, 586, 10, 42, "Input",ExpressionUUID->"86dd7a58-6e64-4d49-a3c3-95eb3b0b4d8e"],
Cell[12219, 297, 6033, 137, 239, "Output",ExpressionUUID->"74334519-06a2-4f9b-bd33-01491f63abdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18289, 439, 290, 6, 42, "Input",ExpressionUUID->"51ad6e2b-5ce4-47c8-a01b-3066dcf76995"],
Cell[18582, 447, 3847, 65, 140, "Output",ExpressionUUID->"01bf2157-cf23-46f6-b2d0-f1359c0c9659"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22478, 518, 269, 4, 67, "Subsubsection",ExpressionUUID->"38ff7bf5-d5b9-4c2c-8238-8c3d5ea1f603"],
Cell[22750, 524, 2122, 55, 128, "Input",ExpressionUUID->"f9730195-ce5e-4080-8463-5f610621e18f"],
Cell[24875, 581, 1141, 31, 71, "Input",ExpressionUUID->"39bad35f-e171-4caa-884e-7a1fefc498df"],
Cell[CellGroupData[{
Cell[26041, 616, 662, 15, 42, "Input",ExpressionUUID->"4db2a9fd-daaf-4d05-9560-4f2d10c83bb2"],
Cell[26706, 633, 14813, 401, 968, "Output",ExpressionUUID->"82fab17b-d3dc-4c21-91f6-0fee2b352086"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41568, 1040, 392, 6, 85, "Section",ExpressionUUID->"1a3fc6d3-5f3c-4031-952c-69c308206825"],
Cell[41963, 1048, 1585, 24, 42, "Input",ExpressionUUID->"4b3d8de3-2ac3-4441-93be-d5d0b9afddbb"],
Cell[43551, 1074, 424, 8, 42, "Input",ExpressionUUID->"78056ee3-259d-42d3-b93e-5e4cdf2550f9"],
Cell[CellGroupData[{
Cell[44000, 1086, 905, 23, 71, "Input",ExpressionUUID->"3c21289b-662a-402e-8db5-d26b8a26ce6a"],
Cell[44908, 1111, 2191, 59, 100, "Output",ExpressionUUID->"3047a94e-df90-434d-aa21-f9f9f137473b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47136, 1175, 147, 3, 81, "Subsection",ExpressionUUID->"e03751e6-76f4-4d3b-9dd7-9a736bbeb485"],
Cell[CellGroupData[{
Cell[47308, 1182, 1907, 42, 100, "Input",ExpressionUUID->"b695b17a-a64d-4ed4-87cf-35ec77c46941"],
Cell[49218, 1226, 9241, 256, 266, "Output",ExpressionUUID->"2786e1fc-c318-4c0c-8cfe-110113dc3c3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58496, 1487, 255, 5, 42, "Input",ExpressionUUID->"97c08004-f395-4389-a15d-3cc1a07fb346"],
Cell[58754, 1494, 1046, 27, 102, "Output",ExpressionUUID->"fe5acfb3-2969-4555-9158-658486b81979"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59837, 1526, 1520, 35, 67, "Input",ExpressionUUID->"99030cc8-8b0f-4d8f-b46d-acfce46ee6b4"],
Cell[61360, 1563, 7429, 197, 267, "Output",ExpressionUUID->"752f5d7d-8349-457d-b0a2-32d756e71954"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68826, 1765, 1794, 45, 71, "Input",ExpressionUUID->"9beec378-4ff7-4e81-9d01-f542359b0fa5"],
Cell[70623, 1812, 647, 10, 66, "Output",ExpressionUUID->"18acf24d-ae06-447d-b998-8d39d346d29d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71307, 1827, 1770, 42, 157, "Input",ExpressionUUID->"9c3989d3-9be6-4413-b6b2-75892ca40794"],
Cell[73080, 1871, 7213, 207, 268, "Output",ExpressionUUID->"d8b491d3-92ef-4a60-aa0e-48762dba3ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80330, 2083, 570, 11, 71, "Input",ExpressionUUID->"e67bd377-1229-48d1-9bd3-82ad28348ba7"],
Cell[80903, 2096, 1256, 34, 102, "Output",ExpressionUUID->"144ce094-0ac7-4d4d-8013-ce8aff771609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82196, 2135, 304, 6, 42, "Input",ExpressionUUID->"becfa8e5-e051-4f60-925f-94121fd19469"],
Cell[82503, 2143, 1084, 27, 106, "Output",ExpressionUUID->"84fce282-7163-43b2-a309-50ecc1c51667"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83624, 2175, 306, 6, 42, "Input",ExpressionUUID->"a111a226-65cd-41c5-bed9-6c38ddae753c"],
Cell[83933, 2183, 1177, 31, 100, "Output",ExpressionUUID->"2197c562-ade6-4f9e-9014-b22ba424b355"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85159, 2220, 664, 11, 81, "Subsection",ExpressionUUID->"f69cf17e-5d3a-4f66-8cac-3a8d0503b24b"],
Cell[CellGroupData[{
Cell[85848, 2235, 1582, 34, 110, "Subsubsection",ExpressionUUID->"51a54b76-b8f9-4322-8ae3-bdf10265c5e4"],
Cell[87433, 2271, 891, 24, 71, "Input",ExpressionUUID->"6a29b6a6-140e-4cbe-8805-2b81af5eb7c1"],
Cell[CellGroupData[{
Cell[88349, 2299, 565, 13, 60, "Input",ExpressionUUID->"79bcb4d9-c333-4652-83ef-329753229d60"],
Cell[88917, 2314, 2849, 63, 83, "Output",ExpressionUUID->"cbe156ae-cca0-4185-a1ed-e607d7a77ebf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91803, 2382, 400, 6, 42, "Input",ExpressionUUID->"9ee1c285-80a9-412c-b3f2-a2f062541344"],
Cell[92206, 2390, 2346, 61, 188, "Output",ExpressionUUID->"827f7229-6dda-42a2-a308-4440654ee1d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94589, 2456, 3655, 95, 164, "Input",ExpressionUUID->"46beaa92-0657-4225-854d-d3af9a03ac7b"],
Cell[98247, 2553, 2248, 67, 135, "Output",ExpressionUUID->"737feb78-d3b1-4340-ae7f-355fb0317256"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100544, 2626, 670, 10, 67, "Subsubsection",ExpressionUUID->"01258952-a965-4592-a78d-ece9cc8a066b"],
Cell[101217, 2638, 856, 17, 45, "Input",ExpressionUUID->"b998f58d-efbc-4bac-9f6f-33530d2138f1"],
Cell[CellGroupData[{
Cell[102098, 2659, 404, 6, 42, "Input",ExpressionUUID->"a814d0d2-ee91-405b-be68-eb5630208589"],
Cell[102505, 2667, 2472, 59, 152, "Output",ExpressionUUID->"01a4ed73-723e-4796-8c59-d2035095658f"]
}, Open  ]],
Cell[104992, 2729, 326, 6, 42, "Input",ExpressionUUID->"2aefb129-b33f-43e3-9718-918c710b6f4c"],
Cell[CellGroupData[{
Cell[105343, 2739, 322, 6, 42, "Input",ExpressionUUID->"2e82ca65-1dd5-4f92-be79-4a502936d991"],
Cell[105668, 2747, 536, 7, 66, "Output",ExpressionUUID->"73ea299e-1634-422e-9ee8-7068e8d7c810"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106241, 2759, 1938, 42, 81, "Input",ExpressionUUID->"ad1b91e0-70ea-47ba-89b0-5155b2903028"],
Cell[108182, 2803, 21976, 621, 299, "Output",ExpressionUUID->"2bdca35a-0a58-4f6d-96b5-e645af628901"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130195, 3429, 244, 4, 45, "Input",ExpressionUUID->"b6acf2dc-c742-4878-a6a4-fe3ec91c5d86"],
Cell[130442, 3435, 3209, 99, 151, "Output",ExpressionUUID->"427eb808-415d-48d0-a1d5-0a42df87a5ea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133700, 3540, 628, 11, 105, "Subsubsection",ExpressionUUID->"cf31a48e-0297-4000-9671-9a9f3c68010e"],
Cell[CellGroupData[{
Cell[134353, 3555, 777, 17, 45, "Input",ExpressionUUID->"a965e5f3-a082-4e13-938e-23849a6c72d7"],
Cell[135133, 3574, 3182, 98, 151, "Output",ExpressionUUID->"240ad0e7-bd31-4c9f-91c3-8f36d06e9254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138352, 3677, 1028, 20, 45, "Input",ExpressionUUID->"ee2642e3-e614-4a4c-b271-30463e0c34be"],
Cell[139383, 3699, 2773, 85, 139, "Output",ExpressionUUID->"13d5ba06-c39e-4072-942f-f79e2a6058bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[142205, 3790, 480, 7, 60, "Subsubsection",ExpressionUUID->"82487980-6af9-4f6e-aaec-e1a88c365817"],
Cell[CellGroupData[{
Cell[142710, 3801, 349, 7, 45, "Input",ExpressionUUID->"0a0cca90-b60c-4b80-8d23-199df9b5c127"],
Cell[143062, 3810, 267, 4, 66, "Output",ExpressionUUID->"198a86ad-494a-4a9c-af5f-bf48cffa18cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143366, 3819, 371, 8, 45, "Input",ExpressionUUID->"f7096a56-4a63-4186-b8e8-d1ed416741ff"],
Cell[143740, 3829, 273, 4, 66, "Output",ExpressionUUID->"136abe2e-7fdb-491f-89fa-12b547b4b599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144050, 3838, 1253, 28, 67, "Input",ExpressionUUID->"5c997ff3-d9dd-48f0-a27f-f0851b42425b"],
Cell[145306, 3868, 1049, 31, 119, "Output",ExpressionUUID->"377b2e6b-5c99-4879-a57f-3214f75c9109"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146392, 3904, 320, 6, 42, "Input",ExpressionUUID->"64624801-34d2-4417-a9b3-81666ef5f947"],
Cell[146715, 3912, 367, 7, 66, "Output",ExpressionUUID->"a8b688d4-15b8-4af6-a974-2a1901eca76a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147131, 3925, 682, 10, 60, "Subsubsection",ExpressionUUID->"b451a758-273f-4930-8b00-cb178f316f80"],
Cell[CellGroupData[{
Cell[147838, 3939, 1257, 29, 67, "Input",ExpressionUUID->"82ecb58f-6578-46ae-b33d-2173de450567"],
Cell[149098, 3970, 31719, 844, 784, "Output",ExpressionUUID->"3febc20b-b19f-4ee7-aec0-61be79dbdcde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180854, 4819, 851, 18, 42, "Input",ExpressionUUID->"ceef9641-d7f2-48f6-be80-987da407c7f6"],
Cell[181708, 4839, 2581, 77, 139, "Output",ExpressionUUID->"e7e7530d-6e81-404b-8ca3-d586652e4ae6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184326, 4921, 2148, 41, 67, "Input",ExpressionUUID->"e0c30f4a-f8cd-436c-b5ba-ce12a7da596a"],
Cell[186477, 4964, 3455, 87, 106, "Output",ExpressionUUID->"7e62f8d4-688f-4e34-8739-ca20498c0ef7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189969, 5056, 445, 10, 42, "Input",ExpressionUUID->"027e7347-1b2d-411c-8c17-ac3d067cbb9c"],
Cell[190417, 5068, 223, 3, 66, "Output",ExpressionUUID->"4ab963be-20df-4f91-aa2e-74320d025065"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[190689, 5077, 680, 9, 60, "Subsubsection",ExpressionUUID->"a0701295-f314-468b-8a29-c4e982a1cee4"],
Cell[CellGroupData[{
Cell[191394, 5090, 1352, 31, 67, "Input",ExpressionUUID->"a773eb41-d931-4b48-888b-aad14b5b73fd"],
Cell[192749, 5123, 30503, 812, 743, "Output",ExpressionUUID->"2474493c-988e-4646-b788-b1b4ba866f85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223289, 5940, 848, 18, 42, "Input",ExpressionUUID->"878b3f8f-d910-4169-901b-a50fc7d92313"],
Cell[224140, 5960, 318, 6, 66, "Output",ExpressionUUID->"e0658ee7-ec9a-4059-9e0e-a556c3d3472b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224495, 5971, 2223, 43, 67, "Input",ExpressionUUID->"f7d465f8-9b6c-4018-b092-6e8c57ba9076"],
Cell[226721, 6016, 3090, 79, 106, "Output",ExpressionUUID->"8843d4f8-22bf-4004-8302-fb74cce6e938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229848, 6100, 546, 12, 42, "Input",ExpressionUUID->"28ce006b-a816-4940-aa9a-47682b85a1d3"],
Cell[230397, 6114, 350, 7, 66, "Output",ExpressionUUID->"ba540f31-f0c2-4638-92df-9b0cb8256537"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230820, 6129, 639, 13, 213, "Subtitle",ExpressionUUID->"1e0e2644-32e7-448f-b01b-13d20fe5a6b1"],
Cell[231462, 6144, 776, 18, 186, "Input",ExpressionUUID->"13a8ffdc-dd81-47da-b986-47c74b80ed75"],
Cell[CellGroupData[{
Cell[232263, 6166, 235, 4, 67, "Subsubsection",ExpressionUUID->"2ffbc74a-30d0-4017-b386-873434cb0387"],
Cell[232501, 6172, 720, 16, 42, "Input",ExpressionUUID->"dab0b512-275f-4bc6-9232-fa5edf4ac2c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233258, 6193, 357, 5, 67, "Subsubsection",ExpressionUUID->"6dab5f21-599b-4c3e-aa3f-4d65f0fcd5a1"],
Cell[233618, 6200, 3978, 86, 293, "Input",ExpressionUUID->"03395dfb-4568-49f1-8114-a2060ffd944e"],
Cell[237599, 6288, 279, 6, 42, "Input",ExpressionUUID->"e3538c11-a7cb-4afc-bda8-68b1827a3a20"],
Cell[CellGroupData[{
Cell[237903, 6298, 227, 4, 42, "Input",ExpressionUUID->"b4c227c4-0ee2-4bdf-b76e-0717ceb39ad7"],
Cell[238133, 6304, 4059, 90, 109, "Output",ExpressionUUID->"4e480904-20e5-4937-ac33-887e798692d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242229, 6399, 586, 10, 42, "Input",ExpressionUUID->"7fd60405-83cb-4f67-8afb-e58dc6186ab4"],
Cell[242818, 6411, 5288, 114, 216, "Output",ExpressionUUID->"0ae72a8e-2195-4e72-b05d-fde1f9fb2aa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248143, 6530, 290, 6, 42, "Input",ExpressionUUID->"c9d73b54-2306-4c0c-b954-cb20f89337cd"],
Cell[248436, 6538, 3801, 65, 140, "Output",ExpressionUUID->"e149f8fb-1bbb-4219-95a9-f8b9d64d46a4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252286, 6609, 269, 4, 67, "Subsubsection",ExpressionUUID->"f8a742cb-b02f-4d38-a858-e907125dd64f"],
Cell[252558, 6615, 2122, 55, 128, "Input",ExpressionUUID->"692e88cf-14cb-4eb5-88b9-6714a9ae46cc"],
Cell[254683, 6672, 1141, 31, 71, "Input",ExpressionUUID->"4f29f5e5-2242-4cae-aa71-4a02fc5215c4"],
Cell[CellGroupData[{
Cell[255849, 6707, 662, 15, 42, "Input",ExpressionUUID->"fb08c2ca-4003-4afe-9825-824595bdfcd8"],
Cell[256514, 6724, 13462, 361, 965, "Output",ExpressionUUID->"7f153a26-8a6a-460b-a8c4-fe6f82332956"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[270025, 7091, 392, 6, 85, "Section",ExpressionUUID->"033094d3-8675-4c38-a0c0-75af88b20647"],
Cell[270420, 7099, 1585, 24, 42, "Input",ExpressionUUID->"936e8011-1791-4932-bf59-dbb71fe165b2"],
Cell[272008, 7125, 424, 8, 42, "Input",ExpressionUUID->"44eb728c-a695-41b7-8c78-dc7bac66462d"],
Cell[CellGroupData[{
Cell[272457, 7137, 905, 23, 71, "Input",ExpressionUUID->"5ec54049-4ea5-4ccc-97b3-6f26ad02ae61"],
Cell[273365, 7162, 1987, 51, 100, "Output",ExpressionUUID->"d1671f72-fcc6-429d-81c7-21f4a3a7ae08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275389, 7218, 147, 3, 81, "Subsection",ExpressionUUID->"5060fe8b-71aa-494e-8d44-867cb25c82b4"],
Cell[CellGroupData[{
Cell[275561, 7225, 1907, 42, 100, "Input",ExpressionUUID->"cfb9ad67-9770-4fdc-94e7-5053970a7da0"],
Cell[277471, 7269, 6444, 181, 264, "Output",ExpressionUUID->"72e99ec1-b2a1-424a-8a45-3c09b6d7d5fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283952, 7455, 255, 5, 42, "Input",ExpressionUUID->"41adfe58-23b0-469f-a312-c8a460b4eb7a"],
Cell[284210, 7462, 925, 23, 102, "Output",ExpressionUUID->"756fad78-a2ad-4ec5-8657-08290dc1d863"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285172, 7490, 1770, 42, 157, "Input",ExpressionUUID->"c6938c53-b62f-4d28-8f0b-8f7faa21d8ee"],
Cell[286945, 7534, 7143, 203, 264, "Output",ExpressionUUID->"36342f45-39c3-4cc7-bc91-5804bd0e0ee5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294125, 7742, 570, 11, 71, "Input",ExpressionUUID->"3590b582-e620-472c-bab9-69216aea260b"],
Cell[294698, 7755, 866, 21, 102, "Output",ExpressionUUID->"0634d805-11bf-4130-b9dd-32606f9f0acc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295601, 7781, 304, 6, 42, "Input",ExpressionUUID->"df17765b-2d3a-41f3-8552-f0159037b722"],
Cell[295908, 7789, 1389, 37, 102, "Output",ExpressionUUID->"4ffa9b82-4fc7-406b-ac00-a186524fabcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297334, 7831, 306, 6, 42, "Input",ExpressionUUID->"40258f7f-482f-4798-9b34-684dc83daee2"],
Cell[297643, 7839, 989, 27, 96, "Output",ExpressionUUID->"573c95d0-f3f6-48f2-b32d-faad459c6039"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298681, 7872, 664, 11, 81, "Subsection",ExpressionUUID->"4d707c58-9893-4db8-a5c2-2e23be491f62"],
Cell[CellGroupData[{
Cell[299370, 7887, 1604, 35, 110, "Subsubsection",ExpressionUUID->"4c466361-1168-4bb0-8861-5c130c9fb0d6"],
Cell[300977, 7924, 891, 24, 71, "Input",ExpressionUUID->"a60a980b-9eb3-4737-98ef-352388cbf9d0"],
Cell[CellGroupData[{
Cell[301893, 7952, 565, 13, 60, "Input",ExpressionUUID->"f164c811-7a56-4717-b55e-610625f414e5"],
Cell[302461, 7967, 3130, 79, 135, "Output",ExpressionUUID->"d51e5459-a68b-45b5-b2f3-45de84f9bcba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305628, 8051, 400, 6, 42, "Input",ExpressionUUID->"d41a161f-cc7b-4666-ba4a-9d24735af334"],
Cell[306031, 8059, 2642, 78, 217, "Output",ExpressionUUID->"d7a338fb-2512-417c-a657-b2ca57f2d282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308710, 8142, 3655, 95, 164, "Input",ExpressionUUID->"73ac8885-7f5d-4380-86ed-eb3be671cca9"],
Cell[312368, 8239, 2178, 66, 135, "Output",ExpressionUUID->"633f8eb9-ee09-42ba-9e06-1212bad60e89"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314595, 8311, 670, 10, 67, "Subsubsection",ExpressionUUID->"8490c04d-2f4a-412e-b7bf-57a9f7acbe55"],
Cell[315268, 8323, 856, 17, 45, "Input",ExpressionUUID->"1e57a9cd-3365-491a-912d-9d42790b7533"],
Cell[CellGroupData[{
Cell[316149, 8344, 404, 6, 42, "Input",ExpressionUUID->"6ca7aa3f-a703-459e-a90b-16eebb3ec403"],
Cell[316556, 8352, 21086, 608, 299, "Output",ExpressionUUID->"29be4da9-c60c-466c-804f-404eabd17a91"]
}, Open  ]],
Cell[337657, 8963, 330, 7, 60, "Input",ExpressionUUID->"ab48e738-44eb-4ef2-bed5-1f7abdbee5ff"],
Cell[CellGroupData[{
Cell[338012, 8974, 1942, 43, 99, "Input",ExpressionUUID->"def3ec00-3a89-4e68-9112-5c6353d4248c"],
Cell[339957, 9019, 18933, 528, 275, "Output",ExpressionUUID->"9fd1a827-8640-4c1d-8fd4-55ffa515bf03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358927, 9552, 248, 5, 63, "Input",ExpressionUUID->"6368ed14-48a2-42bd-89f7-83fa79e249f0"],
Cell[359178, 9559, 2815, 87, 139, "Output",ExpressionUUID->"f58d2e5a-faf4-43a1-8a71-99317a3b8882"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[362042, 9652, 630, 11, 105, "Subsubsection",ExpressionUUID->"8cc63ddd-13e7-4695-84e5-6e9d7fe35b7a"],
Cell[CellGroupData[{
Cell[362697, 9667, 781, 18, 63, "Input",ExpressionUUID->"714a5094-f32a-4c18-be09-11a0da6b0eae"],
Cell[363481, 9687, 2793, 87, 139, "Output",ExpressionUUID->"bf5759b2-bcc0-43b5-a35e-8337e4fc9d0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366311, 9779, 1032, 21, 63, "Input",ExpressionUUID->"ce516ee9-9a44-4697-87a2-4a153610a6cd"],
Cell[367346, 9802, 2568, 78, 139, "Output",ExpressionUUID->"caff3665-aadc-41e9-8db2-0eca7bb57538"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[369963, 9886, 480, 7, 60, "Subsubsection",ExpressionUUID->"5a4fae62-2f5b-4056-9e31-4dbdde5a00a5"],
Cell[CellGroupData[{
Cell[370468, 9897, 353, 8, 63, "Input",ExpressionUUID->"904a5893-33eb-43b8-9854-a94b5285b0a6"],
Cell[370824, 9907, 250, 4, 66, "Output",ExpressionUUID->"6ab5f96a-3dc5-4bed-a021-8e6946f105bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371111, 9916, 375, 9, 63, "Input",ExpressionUUID->"b493bfae-d3fb-4c4f-a0e1-3411a641ddc4"],
Cell[371489, 9927, 246, 4, 66, "Output",ExpressionUUID->"b1fbb8d8-cd0b-4ea0-82a2-01356d2e071e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371772, 9936, 1296, 30, 85, "Input",ExpressionUUID->"61825882-8f76-424d-a680-24975688d780"],
Cell[373071, 9968, 275, 5, 66, "Output",ExpressionUUID->"acf8aa2c-b831-4736-93f1-8a646dec3c31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373383, 9978, 324, 7, 60, "Input",ExpressionUUID->"5613d1b2-c65c-4fef-958f-cc4367255ce0"],
Cell[373710, 9987, 275, 5, 66, "Output",ExpressionUUID->"c0874ab6-3739-4647-8389-3c3e7f7bb761"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374022, 9997, 1346, 31, 85, "Input",ExpressionUUID->"2bb3ec1f-c9b3-4293-bdf8-1e9c2591bd72"],
Cell[375371, 10030, 3963, 125, 183, "Output",ExpressionUUID->"b1be6f92-6246-495b-8220-89a21985439c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379371, 10160, 324, 7, 60, "Input",ExpressionUUID->"fbf74ed8-8b35-4c3e-94b6-64e08179718a"],
Cell[379698, 10169, 326, 7, 66, "Output",ExpressionUUID->"a485dc7a-913f-4a1d-a310-cd155d1ce0f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380061, 10181, 1391, 32, 85, "Input",ExpressionUUID->"03179d29-f5da-4eb8-9984-0991ce72f454"],
Cell[381455, 10215, 3891, 124, 183, "Output",ExpressionUUID->"7981c4e7-352e-44c5-8d47-90178e42d682"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385383, 10344, 324, 7, 60, "Input",ExpressionUUID->"9686cae2-462f-4fbe-8225-1e048296ffef"],
Cell[385710, 10353, 260, 5, 66, "Output",ExpressionUUID->"cd8afa61-564b-4c3d-b472-8e07a01083b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[386019, 10364, 515, 8, 60, "Subsubsection",ExpressionUUID->"346e3ff8-df8b-4430-a6be-e732b452462c"],
Cell[CellGroupData[{
Cell[386559, 10376, 1707, 34, 85, "Input",ExpressionUUID->"3924710a-98f4-4b51-8f54-0d83022e4e90"],
Cell[388269, 10412, 1153, 16, 66, "Output",ExpressionUUID->"ee4434a9-2514-4fba-a749-84dfa950b933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389459, 10433, 1596, 33, 85, "Input",ExpressionUUID->"d5bc54f1-a84c-4eb0-bcde-5c06d315de7d"],
Cell[391058, 10468, 1062, 16, 66, "Output",ExpressionUUID->"f141a4e0-0d16-413f-8b91-f878e729771a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392157, 10489, 1750, 35, 85, "Input",ExpressionUUID->"ab78bbb3-55a9-4612-869c-d9d40dff6f7f"],
Cell[393910, 10526, 1128, 16, 66, "Output",ExpressionUUID->"51934aad-127e-48fc-b8dc-1a9b4b9ba8ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395075, 10547, 421, 8, 60, "Input",ExpressionUUID->"1badc931-8b80-45f2-a17a-315805f7510f"],
Cell[395499, 10557, 563, 9, 66, "Output",ExpressionUUID->"7d992de0-c5c9-4c74-a859-d3dc84fc8cc1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[396111, 10572, 568, 9, 60, "Subsubsection",ExpressionUUID->"9b9b0ebc-82f6-45a4-b6f1-1b2848976fcb"],
Cell[CellGroupData[{
Cell[396704, 10585, 1807, 37, 178, "Input",ExpressionUUID->"c17c034d-0106-493e-915f-847f99bf4305"],
Cell[398514, 10624, 1200, 18, 66, "Output",ExpressionUUID->"8223ed38-98e7-4fbd-a01e-dce9baf30449"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399751, 10647, 1620, 34, 178, "Input",ExpressionUUID->"413771a4-1b16-4059-a150-1c83ac23f84d"],
Cell[401374, 10683, 1086, 16, 66, "Output",ExpressionUUID->"51e4865b-29ef-4bf1-a2e7-1f887e438277"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402497, 10704, 1778, 36, 178, "Input",ExpressionUUID->"645870b5-ee0b-4ca6-bf64-efdd92372284"],
Cell[404278, 10742, 1153, 16, 66, "Output",ExpressionUUID->"d5a87464-23d7-4704-81c6-d2b6f24c7dfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405468, 10763, 399, 8, 60, "Input",ExpressionUUID->"7d73feda-c857-4327-8aed-c3d0ca154637"],
Cell[405870, 10773, 577, 10, 66, "Output",ExpressionUUID->"8d894565-362a-42b7-8bda-f953fc61c315"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


